Modeling the cryosphere with FEniCS

This manuscript is a collection of problems and solutions related to modeling the cryosphere using the finite element software FEniCS. Included is an introduction to the finite element method; solutions to a variety of problems in one, two, and three dimensions; an overview of popular stabilization techniques for numerically-unstable problems; and an introduction to the governing equations of ice-sheet dynamics with associated FEniCS implementations. The software developed for this project, Cryospheric Problem Solver (CSLVR), is fully open-source and has been designed with the goal of simplifying many common tasks associated with modeling the cryosphere. CSLVR possesses the ability to download popular geological and geographical data, easily convert between geographical projections, develop sophisticated two- or three-dimensional finite-element meshes, convert data between many popular formats, and produce production-quality images of data. Scripts are presented which model the flow of ice using geometry defined by mathematical functions and observed Antarctic and Greenland ice-sheets data. A new way of solving the internal energy distribution of ice to match observed intra-ice water contents within temperate regions is thoroughly explained.

==> cslvr_src/age.py <==
from cslvr.physics import Physics

class Age(Physics):
  r"""
  Class for calculating the age of the ice in steady state.

  :Very simple PDE:
     .. math::
      \vec{u} \cdot \nabla A = 1

  This equation, however, is numerically challenging due to its being 
  hyperbolic.  This is addressed by using a streamline upwind Petrov 
  Galerkin (SUPG) weighting.
  
  :param model  : An instantiated 2D flowline ice :class:`~src.model.Model`
  :param config : Dictionary object containing information on physical 
                  attributes such as velocties, age, and surface climate
  """

  def __init__(self, model, solve_params=None, transient=False,
               use_smb_for_ela=False, ela=None):
    """ 
    Set up the equations 
    """
    s    = "::: INITIALIZING AGE PHYSICS :::"
    print_text(s, self.color())

    if type(model) != D3Model:
      s = ">>> Age REQUIRES A 'D3Model' INSTANCE, NOT %s <<<"
      print_text(s % type(model) , 'red', 1)
      sys.exit(1)
    
    if solve_params == None:
      self.solve_params = self.default_solve_params()
    else:
      self.solve_params = solve_params

    # only need the cell size and velocity :
    h = model.h
    U = model.U3
    
    # Trial and test
    a        = TrialFunction(model.Q)
    phi      = TestFunction(model.Q)

    # Steady state
    if not transient:
      s    = "    - using steady-state -"
      print_text(s, self.color())
      
      # SUPG intrinsic time parameter :
      Unorm = sqrt(dot(U,U) + DOLFIN_EPS)
      tau   = h / (2 * Unorm)
      
      # the advective part of the operator : 
      def L(u): return dot(U, grad(u))

      # streamlin-upwind/Petrov-Galerkin form : 
      self.a = + dot(U,grad(a)) * phi * dx \
               + innner(L(phi), tau*L(a)) * dx
      self.L = + Constant(1.0) * phi * dx \
               + tau * L(phi) * dx
   
    # FIXME: 3D model does not mesh-movement anymore. 
    else:
      s    = "    - using transient -"
      print_text(s, self.color())
      
      # Time step
      dt     = model.time_step

      # SUPG intrinsic-time (note subtraction of mesh velocity) :
      U      = as_vector([model.u, model.v, model.w - model.mhat])
      Unorm  = sqrt(dot(U,U) + DOLFIN_EPS)
      tau    = h / (2 * Unorm)

      # midpoint value of age for Crank-Nicholson :
      a_mid = 0.5*(a + self.ahat)
      
      # SUPG intrinsic time parameter :
      Unorm = sqrt(dot(U,U) + DOLFIN_EPS)
      tau   = h / (2 * Unorm)
      
      # the advective part of the operator : 
      def L(u): return dot(U, grad(u))

      # streamlin-upwind/Petrov-Galerkin form : 
      # FIXME: no a0 anymore
      self.a = + (a - a0)/dt * phi * dx \
               + dot(U,grad(a_mid)) * phi * dx \
               + innner(L(phi), tau*L(a_mid)) * dx
      self.L = + Constant(1.0) * phi * dx \
               + tau * L(phi) * dx
      
    # form the boundary conditions :
    if use_smb_for_ela:
      s    = "    - using adot (SMB) boundary condition -"
      print_text(s, self.color())
      self.bc_age = DirichletBC(model.Q, 0.0, model.ff_acc, 1)
    
    else:
      s    = "    - using ELA boundary condition -"
      print_text(s, self.color())
      def above_ela(x,on_boundary):
        return x[2] > ela and on_boundary
      self.bc_age = DirichletBC(model.Q, 0.0, above_ela)

  def solve(self):
    """ 
    Solve the system
    """
    model  = self.model

    # Solve!
    s    = "::: solving age :::"
    print_text(s, self.color())
    #solve(lhs(self.F) == rhs(self.F), model.age, self.bc_age)
    solve(self.a == self.L, self.age, self.bc_age)
    model.age.interpolate(self.age)
    print_min_max(model.age, 'age')
  
  
  def solve_age(self, ahat=None, a0=None, uhat=None, what=None, vhat=None):
    """ 
    Solve the system
    
    :param ahat   : Observable estimate of the age
    :param a0     : Initial age of the ice
    :param uhat   : Horizontal velocity
    :param vhat   : Horizontal velocity perpendicular to :attr:`uhat`
    :param what   : Vertical velocity
    """
    # Assign values to midpoint quantities and mesh velocity
    if ahat:
      self.assign_variable(self.ahat, ahat)
      self.assign_variable(self.a0,   a0)
      self.assign_variable(self.uhat, uhat)
      self.assign_variable(self.vhat, vhat)
      self.assign_variable(self.what, what)

    # Solve!
    s    = "::: solving age :::"
    print_text(s, self.D3Model_color)
    solve(self.a == self.L, model.age, self.age_bc,
          annotate=False)
    #solve(self.a_a == self.a_L, self.age, self.age_bc, annotate=False)
    #self.age.interpolate(self.age)
    print_min_max(model.age, 'age')


class FirnAge(Physics):

  def __init__(self, model, solve_params=None):
    """
    """
    s    = "::: INITIALIZING FIRN AGE PHYSICS :::"
    print_text(s, self.color())

    if type(model) != D1Model:
      s = ">>> FirnAge REQUIRES A 'D1Model' INSTANCE, NOT %s <<<"
      print_text(s % type(model) , 'red', 1)
      sys.exit(1)
    
    if solve_params == None:
      self.solve_params = self.default_solve_params()
    else:
      self.solve_params = solve_params

    Q       = model.Q
    w       = model.w                         # velocity
    w_1     = model.w0                        # previous step's velocity
    m       = model.m                         # mesh velocity
    m_1     = model.m0                        # previous mesh velocity
    a       = model.age                       # age
    a_1     = model.age0                      # previous step's age
    dt      = model.time_step                 # timestep
    
    da      = TrialFunction(Q)
    xi      = TestFunction(Q)
    
    model.assign_variable(a,   1.0)
    model.assign_variable(a_1, 1.0)

    # age residual :
    # theta scheme (1=Backwards-Euler, 0.667=Galerkin, 0.878=Liniger, 
    #               0.5=Crank-Nicolson, 0=Forward-Euler) :
    # uses Taylor-Galerkin upwinding :
    theta   = 0.5 
    a_mid   = theta*a + (1-theta)*a_1
    f       = + (a - a_1)/dt * xi * dx \
              - 1 * xi * dx \
              + w * a_mid.dx(0) * xi * dx \
              - 0.5 * (w - w_1) * a_mid.dx(0) * xi * dx \
              + w**2 * dt/2 * inner(a_mid.dx(0), xi.dx(0)) * dx \
              - w * w.dx(0) * dt/2 * a_mid.dx(0) * xi * dx
    
    J       = derivative(f, a, da)
    
    self.ageBc = DirichletBC(Q, 0.0, model.surface)

    self.f = f
    self.J = J

  def get_solve_params(self):
    """
    Returns the solve parameters.
    """
    return self.solve_params
  
  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    params = {'solver' : {'relaxation_parameter'     : 1.0,
                           'maximum_iterations'      : 25,
                           'error_on_nonconvergence' : False,
                           'relative_tolerance'      : 1e-10,
                           'absolute_tolerance'      : 1e-10}}
    return params

  def solve(self):
    """
    """
    s    = "::: solving FirnAge :::"
    print_text(s, self.color())
    
    model  = self.model

    # solve for age :
    solve(self.f == 0, self.a, self.ageBc, J=self.J,
          solver_parameters=self.solve_params['solver'])
    model.age.interpolate(self.a)
    print_min_max(model.a, 'age')





==> cslvr_src/balancevelocity.py <==
from fenics            import *
from dolfin_adjoint    import *
from cslvr.physics     import Physics
from cslvr.d2model     import D2Model
from cslvr.io          import print_text, print_min_max
import numpy as np
import sys


class BalanceVelocity(Physics):
  """
  Balance velocity solver.

  Class representing balance velocity physics.
  
  Use like this:
 
  >>> bv = BalanceVelocity(model, 5.0)
  ::: INITIALIZING VELOCITY-BALANCE PHYSICS :::
  >>> bv.solve()
  ::: solving BalanceVelocity :::
  ::: calculating surface gradient :::
  Process 0: Solving linear system of size 9034 x 9034 (PETSc Krylov solver).
  Process 0: Solving linear system of size 9034 x 9034 (PETSc Krylov solver).
  dSdx <min, max> : <-1.107e+00, 8.311e-01>
  dSdy <min, max> : <-7.928e-01, 1.424e+00>
  ::: solving for smoothed x-component of driving stress with kappa = 5.0 :::
  Process 0: Solving linear variational problem.
  Nx <min, max> : <-1.607e+05, 3.628e+05>
  ::: solving for smoothed y-component of driving stress :::
  Process 0: Solving linear variational problem.
  Ny <min, max> : <-2.394e+05, 2.504e+05>
  ::: calculating normalized velocity direction from driving stress :::
  d_x <min, max> : <-1.000e+00, 9.199e-01>
  d_y <min, max> : <-9.986e-01, 1.000e+00>
  ::: solving velocity balance magnitude :::
  Process 0: Solving linear variational problem.
  Ubar <min, max> : <-5.893e+03, 9.844e+03>
  ::: removing negative values of balance velocity :::
  Ubar <min, max> : <0.000e+00, 9.844e+03>


  Args:
    :model: a :class:`~d2model.D2Model` instance holding all pertinent 
            variables.

    :kappa: a floating-point value representing surface smoothing 
            radius in units of ice thickness :math:`H = S-B`.

  Returns:
    text printed to the screen.

  """ 
  
  def __init__(self, model, kappa=5.0, stabilization_method='SUPG'):
    """
    balance velocity init.
    """ 
    self.kappa  = kappa
    
    s    = "::: INITIALIZING VELOCITY-BALANCE PHYSICS :::"
    print_text(s, cls=self)
    
    if type(model) != D2Model:
      s = ">>> BalanceVelocity REQUIRES A 'D2Model' INSTANCE, NOT %s <<<"
      print_text(s % type(model) , 'red', 1)
      sys.exit(1)

    Q      = model.Q
    S      = model.S
    B      = model.B
    H      = S - B
    h      = model.h
    N      = model.N
    uhat   = model.uhat
    vhat   = model.vhat
    adot   = model.adot
    Fb     = model.Fb
        
    #===========================================================================
    # form to calculate direction of flow (down driving stress gradient) :
    phi   = TestFunction(Q)
    ubar  = TrialFunction(Q)
    kappa = Constant(kappa)
    
    # stabilization test space :
    Uhat     = as_vector([uhat, vhat])
    tau      = 1 / (2*H/h + div(H*Uhat))
    phihat   = phi + tau * dot(Uhat, grad(phi)) 
   
    # the left-hand side : 
    def L(u):      return u*H*div(Uhat) + dot(grad(u*H), Uhat)
    def L_star(u): return u*H*div(Uhat) - dot(grad(u*H), Uhat)
    def L_adv(u):  return dot(grad(u*H), Uhat)
   
    Nb = sqrt(B.dx(0)**2 + B.dx(1)**2 + 1) 
    Ns = sqrt(S.dx(0)**2 + S.dx(1)**2 + 1)
    f  = Ns*adot - Nb*Fb

    # use streamline-upwind/Petrov-Galerkin :
    if stabilization_method == 'SUPG':
      s      = "    - using streamline-upwind/Petrov-Galerkin stabilization -"
      self.B = + L(ubar) * phi * dx \
               + inner(L_adv(phi), tau*L(ubar)) * dx
      self.a = + f * phi * dx \
               + inner(L_adv(phi), tau*f) * dx

    # use Galerkin/least-squares
    elif stabilization_method == 'GLS':
      s      = "    - using Galerkin/least-squares stabilization -"
      self.B = + L(ubar) * phi * dx \
               + inner(L(phi), tau*L(ubar)) * dx
      self.a = + f * phi * dx \
               + inner(L(phi), tau*f) * dx

    # use subgrid-scale-model :
    elif stabilization_method == 'SSM':
      s      = "    - using subgrid-scale-model stabilization -"
      self.B = + L(ubar) * phi * dx \
               - inner(L_star(phi), tau*L(ubar)) * dx
      self.a = + f * phi * dx \
               - inner(L_star(phi), tau*f) * dx
    
    print_text(s, cls=self)

  def solve_direction_of_flow(self, d, annotate=False):
    r"""
    Solve for the direction of flow, attained in two steps :

    1. Solve for the smoothed components of :d: :

       .. math::
       
          \mathbf{d}_s = \big( \kappa H \big)^2 \nabla \cdot \big( \nabla \mathbf{d} \big) + \mathbf{d},
 
       for components :math:`d_x` and :math:`d_y` saved respectively 
       to ``model.d_x`` and ``model.d_y``. 
    
    2. Calculate the normalized flux directions :
       
       .. math::
       
          \hat{u} = -\frac{d_x}{\Vert \mathbf{d} \Vert}, \hspace{10mm}
          \hat{v} = -\frac{d_y}{\Vert \mathbf{d} \Vert},
 
       saved respectively to ``model.uhat`` and ``model.vhat``. 
    """
    model = self.model
    Q     = model.Q
    S     = model.S
    B     = model.B
    H     = S - B
    N     = model.N
    phi   = TestFunction(Q)
    d_x   = TrialFunction(Q)
    d_y   = TrialFunction(Q)
    kappa = Constant(self.kappa)
    
    # horizontally smoothed direction of flow :
    a_dSdx = + d_x * phi * dx \
             + (kappa*H)**2 * dot(grad(phi), grad(d_x)) * dx \
             - (kappa*H)**2 * dot(grad(d_x), N) * phi * ds
    L_dSdx = d[0] * phi * dx
    
    a_dSdy = + d_y * phi * dx \
             + (kappa*H)**2 * dot(grad(phi), grad(d_y)) * dx \
             - (kappa*H)**2 * dot(grad(d_y), N) * phi * ds
    L_dSdy = d[1] * phi*dx
    
    # update velocity direction :
    s    = "::: solving for smoothed x-component of flow direction " + \
           "with kappa = %g :::" % self.kappa
    print_text(s, cls=self)
    solve(a_dSdx == L_dSdx, model.d_x, annotate=annotate)
    print_min_max(model.d_x, 'd_x', cls=self)
    
    s    = "::: solving for smoothed y-component of flow direction " + \
           "with kappa = %g :::" % self.kappa
    print_text(s, cls=self)
    solve(a_dSdy == L_dSdy, model.d_y, annotate=annotate)
    print_min_max(model.d_y, 'd_y', cls=self)
    
    # normalize the direction vector :
    s    =  r"::: calculating normalized flux direction from \nabla S:::"
    print_text(s, cls=self)
    d_x_v = model.d_x.vector().array()
    d_y_v = model.d_y.vector().array()
    d_n_v = np.sqrt(d_x_v**2 + d_y_v**2 + 1e-16)
    model.assign_variable(model.uhat, d_x_v / d_n_v, cls=self)
    model.assign_variable(model.vhat, d_y_v / d_n_v, cls=self)
  
  def solve(self, annotate=False):
    r"""
    Solve the balance velocity magnitude :math:`\Vert \bar{\mathbf{u}} \Vert`.

    This will be completed in three steps,

    1. Solve for the smoothed component of surface gradient : 

       .. math::
       
          d_x = \frac{\partial S}{\partial x}, \hspace{10mm}
          d_y = \frac{\partial S}{\partial y}
 
       saved respectively to ``model.d_x`` and ``model.d_y``. 
    
    2. Calculate the normalized flux directions :
       
       .. math::
       
          \hat{u} = -\frac{d_x}{\Vert \mathbf{d} \Vert}, \hspace{10mm}
          \hat{v} = -\frac{d_y}{\Vert \mathbf{d} \Vert},
 
       saved respectively to ``model.d_x`` and ``model.d_y``. 
    
    3. Calculate the balance velocity magnitude 
       :math:`\Vert \bar{\mathbf{u}} \Vert`
       from

       .. math::

          \nabla \cdot \left( \bar{\mathbf{u}} H \right) = f

       saved to ``model.Ubar``.

    """
    model = self.model
    
    # calculate balance-velocity :
    s    = "::: solving velocity balance magnitude :::"
    print_text(s, cls=self)
    solve(self.B == self.a, model.Ubar, annotate=annotate)
    print_min_max(model.Ubar, 'Ubar', cls=self)
    
    # enforce positivity of balance-velocity :
    s    = "::: removing negative values of balance velocity :::"
    print_text(s, cls=self)
    Ubar_v = model.Ubar.vector().array()
    Ubar_v[Ubar_v < 0] = 0
    model.assign_variable(model.Ubar, Ubar_v, cls=self)





==> cslvr_src/energy.py <==
from fenics                 import *
from dolfin_adjoint         import *
from cslvr.io               import get_text, print_text, print_min_max
from cslvr.d3model          import D3Model
from cslvr.d2model          import D2Model
from cslvr.d1model          import D1Model
from cslvr.physics          import Physics
from cslvr.helper           import VerticalBasis, VerticalFDBasis, \
                                   raiseNotDefined
from copy                   import deepcopy
import numpy                    as np
import matplotlib.pyplot        as plt
import sys
import os
import json


class Energy(Physics):
  """
  Abstract class outlines the structure of an energy conservation.
  """

  def __new__(self, model, *args, **kwargs):
    """
    Creates and returns a new Energy object.
    """
    instance = Physics.__new__(self, model)
    return instance
  
  def __init__(self, model, momentum, solve_params=None, transient=False,
               use_lat_bc=False, energy_flux_mode='Fb',
               stabilization_method='GLS'):
    """
    """
    s    = "::: INITIALIZING ENERGY :::"
    print_text(s, cls=self)
    # save the starting values, as other algorithms might change the 
    # values to suit their requirements :
    if isinstance(solve_params, dict):
      pass
    elif solve_params == None:
      solve_params    = self.default_solve_params()
      s = "::: using default parameters :::"
      print_text(s, self.color())
      s = json.dumps(solve_params, sort_keys=True, indent=2)
      print_text(s, '230')
    else:
      s = ">>> Energy REQUIRES A 'dict' INSTANCE OF SOLVER " + \
          "PARAMETERS, NOT %s <<<"
      print_text(s % type(solve_params) , 'red', 1)
      sys.exit(1)
    
    self.momentum_s             = momentum
    self.solve_params_s         = deepcopy(solve_params)
    self.transient_s            = transient
    self.use_lat_bc_s           = use_lat_bc
    self.energy_flux_mode_s     = energy_flux_mode
    self.stabilization_method_s = stabilization_method

    self.T_ini     = self.model.T.copy(True)
    self.W_ini     = self.model.W.copy(True)
    
    self.initialize(model, momentum, solve_params, transient,
                    use_lat_bc, energy_flux_mode, stabilization_method)
  
  def initialize(self, model, momentum, solve_params=None, transient=False,
                 use_lat_bc=False, energy_flux_mode='Fb',
                 stabilization_method='GLS', reset=False):
    """ 
    Here we set up the problem, and do all of the differentiation and
    memory allocation type stuff.  Note that any Energy object *must*
    call this method.  See the existing child Energy objects for reference.
    """
    raiseNotDefined()
  
  def make_transient(self, time_step):
    """
    set the energy system to transient form.
    """
    s = "::: RE-INITIALIZING ENERGY PHYSICS WITH TRANSIENT FORM :::"
    print_text(s, self.color())

    self.model.init_time_step(time_step, cls=self)
    
    self.initialize(model                = self.model,
                    momentum             = self.momentum_s,
                    solve_params         = self.solve_params_s,
                    transient            = True,
                    use_lat_bc           = self.use_lat_bc_s,
                    energy_flux_mode     = self.energy_flux_mode_s,
                    stabilization_method = self.stabilization_method_s,
                    reset                = True)
  
  def make_steady_state(self):
    """
    set the energy system to steady-staet form.
    """
    s = "::: RE-INITIALIZING ENERGY PHYSICS WITH STEADY-STATE FORM :::"
    print_text(s, self.color())

    self.initialize(model                = self.model,
                    momentum             = self.momentum_s,
                    solve_params         = self.solve_params_s,
                    transient            = False,
                    use_lat_bc           = self.use_lat_bc_s,
                    energy_flux_mode     = self.energy_flux_mode_s,
                    stabilization_method = self.stabilization_method_s,
                    reset                = True)
  
  def set_basal_flux_mode(self, mode):
    """
    reset the energy system to use zero energy basal flux.
    """
    s = "::: RE-INITIALIZING ENERGY PHYSICS NEUMANN BASAL BC TO " + \
        "\'%s\' :::" % mode
    print_text(s, self.color())
    
    self.initialize(model                = self.model,
                    momentum             = self.momentum_s,
                    solve_params         = self.solve_params_s,
                    transient            = self.transient_s,
                    use_lat_bc           = self.use_lat_bc_s,
                    energy_flux_mode     = mode,
                    stabilization_method = self.stabilization_method_s,
                    reset                = True)
  
  def reset(self):
    """
    reset the energy system to the original configuration.
    """
    s = "::: RE-INITIALIZING ENERGY PHYSICS :::"
    print_text(s, self.color())

    self.model.init_T(self.T_ini)
    self.model.init_W(self.W_ini)
    
    self.initialize(model                = self.model,
                    momentum             = self.momentum_s,
                    solve_params         = self.solve_params_s,
                    transient            = self.transient_s,
                    use_lat_bc           = self.use_lat_bc_s,
                    energy_flux_mode     = self.energy_flux_mode_s,
                    stabilization_method = self.stabilization_method_s,
                    reset                = True)

  def color(self):
    """
    return the default color for this class.
    """
    return '213'
  
  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    params  = {'solver'              : 'mumps',
               'use_surface_climate' : False}
    return params

  def solve_surface_climate(self):
    """
    Calculates PDD, surface temperature given current model geometry and 
    saves to model.T_surface.
    """
    s    = "::: solving surface climate :::"
    print_text(s, cls=self)
    model = self.model

    T_w   = model.T_w(0)
    S     = model.S.vector().array()
    lat   = model.lat.vector().array()
    lon   = model.lon.vector().array()
   
    # greenland : 
    Tn    = 41.83 - 6.309e-3*S - 0.7189*lat - 0.0672*lon + T_w

    ## antarctica :
    #Tn    = 34.46 - 0.00914*S - 0.27974*lat
    
    # Apply the lapse rate to the surface boundary condition
    model.init_T_surface(Tn, cls=self)
 
  def adjust_adot(self):
    """
    """
    s    = "::: solving surface accumulation :::"
    print_text(s, cls=self)
    model = self.model

    T_w   = model.T_w(0)
    T     = model.T_surface.vector().array()

    adot  = 2.5 * 2**((T-T_w)/10)
    
    if model.N_OMEGA_FLT > 0:
      shf_dofs = np.where(model.mask.vector().array() == 0.0)[0]
      adot[model.shf_dofs] = -100

    model.init_adot(adot, cls=self)
  
  def form_cost_ftn(self, kind='abs'):
    """
    Forms and returns a cost functional for use with adjoint.
    Saves to self.J.
    """
    s   = "::: forming water-optimization cost functional :::"
    print_text(s, self.color())

    model    = self.model
    theta    = self.theta
    thetam   = model.theta
    dGnd     = model.dBed_g
    theta_c  = model.theta_melt + model.Wc*model.L
   
    if kind == 'TV': 
      self.J   = sqrt((theta  - theta_c)**2 + 1e-15) * dGnd
      self.Jp  = sqrt((thetam - theta_c)**2 + 1e-15) * dGnd
      s   = "    - using TV cost functional :::"
    elif kind == 'L2': 
      self.J   = 0.5 * (theta  - theta_c)**2 * dGnd
      self.Jp  = 0.5 * (thetam - theta_c)**2 * dGnd
      s   = "    - using L2 cost functional :::"
    elif kind == 'abs': 
      self.J   = abs(theta  - theta_c) * dGnd
      self.Jp  = abs(thetam - theta_c) * dGnd
      s   = "    - using absolute value objective functional :::"
    else:
      s = ">>> ADJOINT OBJECTIVE FUNCTIONAL MAY BE 'TV', 'L2' " + \
          "or 'abs', NOT '%s' <<<" % kind
      print_text(s, 'red', 1)
      sys.exit(1)
    print_text(s, self.color())

  def calc_misfit(self):
    """
    Calculates the misfit, 
    """
    s   = "::: calculating misfit L-infty norm ||theta - theta_c|| :::"
    print_text(s, cls=self)

    model   = self.model

    # set up functions for surface (s) and current objective (o) :
    theta_s = Function(model.Q)
    theta_o = Function(model.Q)

    # calculate L_inf norm :
    theta_v   = model.theta.vector().array()
    theta_m_v = model.theta_melt.vector().array()
    Wc_v      = model.Wc.vector().array()
    theta_c_v = theta_m_v + Wc_v * model.L(0)
    theta_o.vector().set_local(np.abs(theta_v - theta_c_v))
    theta_o.vector().apply('insert')
 
    # apply difference over only grounded surface :
    bc_theta  = DirichletBC(model.Q, theta_o, model.ff, model.GAMMA_B_GND)
    bc_theta.apply(theta_s.vector())

    # calculate L_inf vector norm :
    D        = MPI.max(mpi_comm_world(), theta_s.vector().max())

    s    = "||theta - theta_c|| : %.3E" % D
    print_text(s, '208', 1)
    return D
  
  def calc_functionals(self):
    """
    Used to facilitate printing the objective function in adjoint solves.
    """
    try:
      R = assemble(self.Rp, annotate=False)
    except AttributeError:
      R = 0.0
    J = assemble(self.Jp, annotate=False)
    print_min_max(R, 'R', cls=self)
    print_min_max(J, 'J', cls=self)
    return (R, J)
  
  def calc_obj(self):
    """
    Used to facilitate printing the objective function in adjoint solves.
    """
    J = assemble(self.Jp, annotate=False)
    print_min_max(J, 'J', cls=self)
    return J

  def partition_energy(self, annotate=False):
    """
    solve for the water content model.W and temperature model.T.
    """
    # temperature solved with quadradic formula, using expression for c : 
    s = "::: calculating temperature :::"
    print_text(s, cls=self)
    
    model    = self.model
    T_w      = model.T_w(0)
    
    # temperature is a quadradic function of energy :
    theta_v  = model.theta.vector().array()
    T_n_v    = (-146.3 + np.sqrt(146.3**2 + 2*7.253*theta_v)) / 7.253
    T_v      = T_n_v.copy()
    Tp_v     = T_n_v.copy()

    # create pressure-adjusted temperature for rate-factor :
    Tp_v[Tp_v > T_w] = T_w
    model.init_Tp(Tp_v, cls=self)
    
    # correct for the pressure-melting point :
    T_melt_v     = model.T_melt.vector().array()
    theta_melt_v = model.theta_melt.vector().array()
    warm         = theta_v >= theta_melt_v
    cold         = theta_v <  theta_melt_v
    T_v[warm]    = T_melt_v[warm]
    model.init_T(T_v, cls=self)
    
    # water content solved diagnostically :
    s = "::: calculating water content :::"
    print_text(s, cls=self)
    W_v  = (theta_v - theta_melt_v) / model.L(0)
    
    # update water content :
    W_v[W_v < 0.0]  = 0.0    # no water where frozen, please.
    W_v[W_v > 1.0]  = 1.0    # no hot water, please.
    model.assign_variable(model.W0,  model.W,  cls=self)
    model.init_W(W_v, cls=self)
    
  def optimize_water_flux(self, max_iter, bounds, method='ipopt',
                          adj_save_vars=None, adj_callback=None):
    """
    determine the correct basal-water flux.
    """
    s    = '::: optimizing for water-flux in %i maximum iterations :::'
    print_text(s % max_iter, cls=self)

    model = self.model

    # reset entire dolfin-adjoint state :
    adj_reset()

    # starting time :
    t0   = time()

    # need this for the derivative callback :
    global counter
    counter = 0 
 
    # functional lists to be populated :
    global Rs, Js, Ds
    Rs = []
    Js = []
    Ds = []

    # now solve the control optimization problem : 
    s    = "::: starting adjoint-control optimization with method '%s' :::"
    print_text(s % method, cls=self)

    def eval_cb(I, Fb):
      s    = '::: adjoint objective eval post callback function :::'
      print_text(s, cls=self)
      print_min_max(I,  'I',  cls=self)
      print_min_max(Fb, 'Fb', cls=self)
    
    # objective gradient callback function :
    def deriv_cb(I, dI, Fb):
      global counter, Rs, Js
      if method == 'ipopt':
        s0    = '>>> '
        s1    = 'iteration %i (max %i) complete'
        s2    = ' <<<'
        text0 = get_text(s0, 'red', 1)
        text1 = get_text(s1 % (counter, max_iter), 'red')
        text2 = get_text(s2, 'red', 1)
        if MPI.rank(mpi_comm_world())==0:
          print text0 + text1 + text2
        counter += 1
      s    = '::: adjoint obj. gradient post callback function :::'
      print_text(s, cls=self)
      print_min_max(dI,    'dI/Fb', cls=self)
      
      # update the DA current velocity to the model for evaluation 
      # purposes only; the model.assign_variable function is 
      # annotated for purposes of linking physics models to the adjoint
      # process :
      theta_opt = DolfinAdjointVariable(model.theta).tape_value()
      model.init_theta(theta_opt, cls=self)

      # print functional values :
      model.Fb.assign(Fb, annotate=False)
      ftnls = self.calc_functionals()
      D     = self.calc_misfit()

      # functional lists to be populated :
      Rs.append(ftnls[0])
      Js.append(ftnls[1])
      Ds.append(D)

      # call that callback, if you want :
      if adj_callback is not None:
        adj_callback(I, dI, Fb)
    
    # solve the momentum equations with annotation enabled :
    s    = '::: solving forward problem for dolfin-adjoint annotatation :::'
    print_text(s, cls=self)
    self.solve(annotate=True)
   
    # get the cost, regularization, and objective functionals :
    I = self.J
    try:
      I += self.R
    except AttributeError:
      print_text('    - not using regularization -', cls=self)

    # define the control variable :    
    m = Control(model.Fb, value=model.Fb)

    # state the minimization problem :
    F = ReducedFunctional(Functional(I), m, eval_cb_post=eval_cb,
                          derivative_cb_post=deriv_cb)

    # optimize with scipy's fmin_l_bfgs_b :
    if method == 'l_bfgs_b': 
      out = minimize(F, method="L-BFGS-B", tol=1e-9, bounds=bounds,
                     options={"disp"    : True,
                              "maxiter" : max_iter,
                              "gtol"    : 1e-5})
      Fb_opt = out[0]
    
    # or optimize with IPOpt (preferred) :
    elif method == 'ipopt':
      try:
        import pyipopt
      except ImportError:
        info_red("""You do not have IPOPT and/or pyipopt installed.
                    When compiling IPOPT, make sure to link against HSL,
                    as it is a necessity for practical problems.""")
        raise
      problem = MinimizationProblem(F, bounds=bounds)
      parameters = {"tol"                : 1e-8,
                    "acceptable_tol"     : 1e-6,
                    "maximum_iterations" : max_iter,
                    "print_level"        : 5,
                    "ma97_order"         : "metis",
                    "ma86_order"         : "metis",
                    "linear_solver"      : "ma57"}
      solver = IPOPTSolver(problem, parameters=parameters)
      Fb_opt  = solver.solve()
    
    # let's see it :
    print_min_max(Fb_opt, 'Fb_opt')

    # extrude the flux up and make the optimal control variable available :
    Fb_ext = model.vert_extrude(Fb_opt, d='up')
    model.init_Fb(Fb_ext, cls=self)
    #Control(model.Fb).update(Fb_ext)  # FIXME: does this work?
    
    # save state to unique hdf5 file :
    if isinstance(adj_save_vars, list):
      s    = '::: saving variables in list arg adj_save_vars :::'
      print_text(s, cls=self)
      out_file = model.out_dir + 'w_opt.h5'
      foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
      for var in adj_save_vars:
        model.save_hdf5(var, f=foutput)
      foutput.close()

    # calculate total time to compute
    tf = time()
    s  = tf - t0
    m  = s / 60.0
    h  = m / 60.0
    s  = s % 60
    m  = m % 60
    text = "time to optimize for water flux: %02d:%02d:%02d" % (h,m,s)
    print_text(text, 'red', 1)
    
    # save all the objective functional values : 
    d    = model.out_dir + 'objective_ftnls_history/'
    s    = '::: saving objective functionals to %s :::'
    print_text(s % d, cls=self)
    if model.MPI_rank==0:
      if not os.path.exists(d):
        os.makedirs(d)
      np.savetxt(d + 'time.txt', np.array([tf - t0]))
      np.savetxt(d + 'Rs.txt',   np.array(Rs))
      np.savetxt(d + 'Js.txt',   np.array(Js))
      np.savetxt(d + 'Ds.txt',   np.array(Ds))

      fig = plt.figure()
      ax  = fig.add_subplot(111)
      #ax.set_yscale('log')
      ax.set_ylabel(r'$\mathscr{J}\left(\theta\right)$')
      ax.set_xlabel(r'iteration')
      ax.plot(np.array(Js), 'r-', lw=2.0)
      plt.grid()
      plt.savefig(d + 'J.png', dpi=100)
      plt.close(fig)

      try:
        R = self.R
        fig = plt.figure()
        ax  = fig.add_subplot(111)
        ax.set_yscale('log')
        ax.set_ylabel(r'$\mathscr{R}\left(\alpha\right)$')
        ax.set_xlabel(r'iteration')
        ax.plot(np.array(Rs), 'r-', lw=2.0)
        plt.grid()
        plt.savefig(d + 'R.png', dpi=100)
        plt.close(fig)
      except AttributeError:
        pass

      fig = plt.figure()
      ax  = fig.add_subplot(111)
      #ax.set_yscale('log')
      ax.set_ylabel(r'$\mathscr{D}\left(\theta\right)$')
      ax.set_xlabel(r'iteration')
      ax.plot(np.array(Ds), 'r-', lw=2.0)
      plt.grid()
      plt.savefig(d + 'D.png', dpi=100)
      plt.close(fig)

  def calc_bulk_density(self):
    """
    Calculate the bulk density stored in model.rho_b.
    """
    # calculate bulk density :
    s = "::: calculating bulk density :::"
    print_text(s, cls=self)
    model       = self.model
    rho_b       = project(self.rho, annotate=False)
    model.assign_variable(model.rhob, rho_b, cls=self)

  def solve(self, annotate=False, params=None):
    """ 
    Perform the Newton solve of the energy equation.
    """
    raiseNotDefined()


class Enthalpy(Energy):
  """
  """ 
  def initialize(self, model, momentum,
                 solve_params         = None,
                 transient            = False,
                 use_lat_bc           = False,
                 energy_flux_mode     ='Fb',
                 stabilization_method = 'GLS',
                 reset                = False):
    """ 
    Set up energy equation residual. 
    """
    self.transient = transient

    s    = "::: INITIALIZING ENTHALPY PHYSICS :::"
    print_text(s, cls=self)

    #if type(model) != D3Model:
    #  s = ">>> Enthalpy REQUIRES A 'D3Model' INSTANCE, NOT %s <<<"
    #  print_text(s % type(model) , 'red', 1)
    #  sys.exit(1)
   
    # save the solver parameters and momentum instance :
    self.solve_params = solve_params
    self.momentum     = momentum

    # save the state of basal boundary flux :
    self.energy_flux_mode = energy_flux_mode
    
    r             = model.r
    mesh          = model.mesh
    Q             = model.Q
    T             = model.T
    W             = model.W
    T_m           = model.T_melt
    L             = model.L
    alpha         = model.alpha
    Fb            = model.Fb
    rhoi          = model.rhoi
    rhow          = model.rhow
    k_0           = model.k_0
    kw            = model.kw
    cw            = model.cw
    T_surface     = model.T_surface
    theta_surface = model.theta_surface
    theta_float   = model.theta_float
    theta_app     = model.theta_app
    q_geo         = model.q_geo
    spy           = model.spy
    h             = model.h
    ds            = model.ds
    dSrf          = model.dSrf
    dBed_g        = model.dBed_g
    dBed_f        = model.dBed_f
    dBed          = model.dBed
    dLat_t        = model.dLat_t
    dx            = model.dx
    dx_f          = model.dx_f
    dx_g          = model.dx_g
    
    # define test and trial functions : 
    psi    = TestFunction(Q)
    dtheta = TrialFunction(Q)
    theta  = Function(Q, name='energy.theta')
    theta0 = Function(Q, name='energy.theta0')
      
    # momentum-dependent properties :
    U                = momentum.velocity()
    epsdot           = momentum.effective_strain_rate(U) + model.eps_reg
    eta_shf, eta_gnd = momentum.viscosity(U)
   
    #n           = model.n 
    #Tp          = model.Tp
    #W           = model.W
    #R           = model.R
    #E           = model.E
    #E_shf       = model.E_shf
    #E_gnd       = model.E_gnd
    #theta_m     = model.theta_melt
    #theta_c     = 146.3*Tp + 7.253/2.0*Tp**2
    #theta_w     = 0.01*L + theta_m
    #W_w         = (theta - theta_m)/L

    #a_T         = conditional( lt(theta, theta_c),  model.a_T_l, model.a_T_u)
    #Q_T         = conditional( lt(theta, theta_c),  model.Q_T_l, model.Q_T_u)
    #W_T         = conditional( lt(theta, theta_w),  W_w,         0.01)
    #W_c         = conditional( le(theta, theta_m),  0.0,         1.0)

    #A_shf       = E_shf*a_T*(1 + 181.25*W_c*W_T)*exp(-Q_T/(R*Tp))
    #A_gnd       = E_gnd*a_T*(1 + 181.25*W_c*W_T)*exp(-Q_T/(R*Tp))
    #A           = E*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp))
    #eta_shf     = 0.5 * A_shf**(-1/n) * epsdot**((1-n)/(2*n))
    #eta_gnd     = 0.5 * A_gnd**(-1/n) * epsdot**((1-n)/(2*n))

    # internal friction (strain heat) :
    Q_s_gnd = 4 * eta_gnd * epsdot
    Q_s_shf = 4 * eta_shf * epsdot

    # coefficient for non-advective water flux (enthalpy-gradient) :
    k_c   = conditional( gt(W, 0.0), model.k_0, 1 )

    # thermal conductivity and heat capacity (Greve and Blatter 2009) :
    ki    = 9.828 * exp(-0.0057*T)
    ci    = 146.3 + 7.253*T
    
    # bulk properties :
    k     =  (1 - W)*ki   + W*kw     # bulk thermal conductivity
    c     =  (1 - W)*ci   + W*cw     # bulk heat capacity
    rho   =  (1 - W)*rhoi + W*rhow   # bulk density
    kappa =  spy * k_c * k           # discontinuous with water, J/(a*m*K)
    Xi    =  kappa / (rho*c)         # bulk enthalpy-gradient diffusivity

    # frictional heating :
    q_fric = model.q_fric            # beta * inner(U,U)

    # basal heat-flux natural boundary condition :
    g_w  = model.gradTm_B + rhow*L*Fb
    g_n  = q_geo + q_fric
    if energy_flux_mode == 'zero_energy' or energy_flux_mode == 'Fb':
      s = "    - using Fb-energy flux boundary condition -"
      print_text(s, cls=self)
      g_b  = g_n - alpha*g_w
    elif energy_flux_mode == 'temperate_zone_mark':
      s = "    - using temperate-zone mark energy flux boundary condition -"
      print_text(s, cls=self)
      g_b  = g_n
    else:
      s = ">>> PARAMETER 'energy_flux_mode' MAY BE 'zero_energy', 'Fb', " + \
          "or 'temperate_zone_mark', NOT '%s' <<<"
      print_text(s % energy_flux_mode , 'red', 1)
      sys.exit(1)

    # configure the module to run in steady state :
    if not transient:
      s = "    - using steady-state formulation -"
      print_text(s, cls=self)
     
      # the Peclet number : 
      Ut     = rho*U - grad(kappa/c)
      Unorm  = sqrt(dot(Ut, Ut) + DOLFIN_EPS)
      PE     = Unorm*h/(2*kappa/c)
      
      # for linear elements :
      if model.order == 1:
        xi     = 1/tanh(PE) - 1/PE

      # for quadradic elements :
      if model.order == 2:
        xi_1  = 0.5*(1/tanh(PE) - 2/PE)
        xi    =     ((3 + 3*PE*xi_1)*tanh(PE) - (3*PE + PE**2*xi_1)) \
                 /  ((2 - 3*xi_1*tanh(PE))*PE**2)
      
      # intrinsic time parameter :
      tau   = h*xi / (2 * Unorm)
      
      # the linear differential operator for this problem :
      def Lu(u):
        Lu  = + rho * dot(U, grad(u)) \
              - kappa/c * div(grad(u)) \
              - dot(grad(kappa/c), grad(u))
        return Lu
     
      # the advective part of the operator : 
      def L_adv(u):
        return dot(Ut, grad(u))

      # the adjoint of the operator :
      def L_star(u):
        Ls  = - dot(U, grad(u)) \
              - Xi * div(grad(u)) \
              + 1/rho * dot(grad(kappa/c), grad(u))
        return Ls
     
      # use streamline-upwind/Petrov-Galerkin stabilization : 
      if stabilization_method == 'SUPG':
        s      = "    - using streamline-upwind/Petrov-Galerkin stabilization -"
        LL     = lambda x: + L_adv(x)
      # use Galerkin/least-squares stabilization :
      elif stabilization_method == 'GLS':
        s      = "    - using Galerkin/least-squares stabilization -"
        LL     = lambda x: + Lu(x)
      # use subgrid-scale-model stabilization :
      elif stabilization_method == 'SSM':
        s      = "    - using subgrid-scale-model stabilization -"
        LL     = lambda x: - L_star(x)
      print_text(s, cls=self)

      self.theta_a = + rho * dot(U, grad(dtheta)) * psi * dx \
                     + kappa/c * inner(grad(psi), grad(dtheta)) * dx \
                     - dot(grad(kappa/c), grad(dtheta)) * psi * dx \
                     + inner(LL(psi), tau*Lu(dtheta)) * dx
      
      self.theta_L = + g_b * psi * dBed_g \
                     + Q_s_gnd * psi * dx_g \
                     + Q_s_shf * psi * dx_f \
                     + inner(LL(psi), tau * Q_s_gnd) * dx_g \
                     + inner(LL(psi), tau * Q_s_shf) * dx_f

      self.nrg_F   = self.theta_a - self.theta_L
      
    # configure the module to run in transient mode :
    # FIXME: this stuff below is junk, we don't do transients with 3D models 
    else:
      s = "    - using transient formulation -"
      print_text(s, cls=self)
      dt      = model.time_step
   
      # we need to initialize the previous time step, so I hope you've 
      # either called model.init_theta() or model.init_T() :
      model.assign_variable(theta0, model.theta, cls=self)

      # Skewed test function.  Note that vertical velocity has 
      # the mesh velocity subtracted from it.
      Unorm  = sqrt(dot(U, U) + DOLFIN_EPS)
      PE     = Unorm*h/(2*Xi)
      tau    = 1/tanh(PE) - 1/PE
      psihat = psi + h*tau/(2*Unorm) * dot(U, grad(psi))

      nu = 0.5
      # Crank Nicholson method
      thetamid = nu*dtheta + (1 - nu)*theta0
      
      # implicit system (linearized) for energy at time theta_{n+1}
      theta_a = + rho * (dtheta - theta0) / dt * psi * dx \
                + rho * dot(U, grad(thetamid)) * psihat * dx \
                - dot(grad(kappa/c), grad(thetamid)) * psi * dx \
                + kappa/c * dot(grad(psi), grad(thetamid)) * dx \
      
      theta_L = + g_b * psi * dBed_g \
                + Q_s_gnd * psi * dx_g \
                + Q_s_shf * psi * dx_f

      self.theta_a = lhs(theta_a - theta_L)
      self.theta_L = rhs(theta_a - theta_L)
    
    # surface boundary condition : 
    self.theta_bc = []
    if sum(model.ff.array() == model.GAMMA_S_GND) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_surface, 
                                        model.ff, model.GAMMA_S_GND) )
    if sum(model.ff.array() == model.GAMMA_U_GND) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_surface, 
                                        model.ff, model.GAMMA_U_GND) )
    if sum(model.ff.array() == model.GAMMA_S_FLT) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_surface,
                                        model.ff, model.GAMMA_S_FLT) )
    if sum(model.ff.array() == model.GAMMA_U_FLT) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_surface,
                                        model.ff, model.GAMMA_U_FLT) )
    
    # apply T_melt conditions of portion of ice in contact with water :
    if sum(model.ff.array() == model.GAMMA_B_FLT) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_float, 
                                        model.ff, model.GAMMA_B_FLT) )
    if sum(model.ff.array() == model.GAMMA_L_UDR) != 0:
      self.theta_bc.append( DirichletBC(Q, theta_float, 
                                        model.ff, model.GAMMA_L_UDR) )
    
    # apply lateral ``divide'' boundaries if desired : 
    if use_lat_bc:
      s = "    - using divide-lateral boundary conditions -"
      print_text(s, cls=self)
      if sum(model.ff.array() == model.GAMMA_L_DVD) != 0:
        self.theta_bc.append( DirichletBC(Q, model.theta_app,
                                          model.ff, model.GAMMA_L_DVD) )
  
    # Jacobian : 
    self.nrg_Jac = derivative(self.nrg_F, theta, dtheta)

    # make properties available :
    self.theta   = theta
    self.theta0  = theta0
    self.c       = c
    self.k       = k * spy
    self.rho     = rho
    self.kappa   = kappa
    self.Xi      = Xi
    self.Q_s_gnd = Q_s_gnd
    self.Q_s_shf = Q_s_shf

    # initialize the boundary conditions and thermal properties, if 
    # we have not done so already :
    if not reset:
      # calculate energy and temperature melting point :
      self.calc_T_melt(annotate=False)

      T_v        = T.vector().array()
      W_v        = W.vector().array()
      T_s_v      = T_surface.vector().array()
      T_m_v      = T_m.vector().array()
      Tp_v       = T_v.copy()
      theta_s_v  = 146.3*T_s_v + 7.253/2.0*T_s_v**2
      theta_f_v  = 146.3*(T_m_v - 1.0) + 7.253/2.0*(T_m_v - 1.0)**2
      theta_i_v  = 146.3*T_v + 7.253/2.0*T_v**2 + W_v * L(0)
    
      # Surface boundary condition :
      s = "::: calculating energy boundary conditions :::"
      print_text(s, cls=self)

      # initialize the boundary conditions :
      model.init_theta_surface(theta_s_v, cls=self)
      model.init_theta_app(theta_s_v,     cls=self)
      model.init_theta_float(theta_f_v,   cls=self)

      # initialize energy from W and T :
      model.init_theta(theta_i_v,         cls=self)
      
      # derive temperature and temperature-melting flux :
      self.calc_basal_temperature_flux()
      self.calc_basal_temperature_melting_flux()

  def calc_PE(self, avg=False):
    """
    calculates the grid P\'{e}clet number to self.model.PE.

    if avg=True, calculate the vertical average.
    """
    s    = "::: calculating Peclet number :::"
    print_text(s, cls=self)

    model = self.model
    Xi    = self.Xi

    U = model.U3
    h = model.h

    Unorm  = sqrt(dot(U, U) + DOLFIN_EPS)
    PE     = Unorm*h / (2*Xi)
    if avg:
      PE = model.calc_vert_average(PE)
    else:
      PE = project(PE, annotate=False)
    model.init_PE(PE, cls=self)

  def calc_vert_avg_W(self):
    """
    calculates the vertical averge water content W, saved to model.Wbar. 
    """
    s   = "::: calculating vertical average internal water content :::"
    print_text(s, cls=self)

    model   = self.model

    Wbar = model.calc_vert_average(model.W)
    model.init_Wbar(Wbar, cls=self)

  def calc_vert_avg_strain_heat(self):
    """
    calculates integrated strain-heating, saved to model.Qbar. 
    """
    s   = "::: calculating vertical average strain heat :::"
    print_text(s, cls=self)

    model   = self.model
    
    U       = self.momentum.velocity()
    epsdot  = self.momentum.effective_strain_rate(U)
    model.calc_eta(epsdot)
    
    Q  = 4 * model.eta * epsdot

    # calculate downward vertical integral :
    Qbar = model.calc_vert_average(Q)
    model.init_Qbar(Qbar, cls=self)
 
  def calc_temperate_thickness(self):
    """
    calculates the temperate zone thickness, saved to model.alpha_int.
    """
    s   = "::: calculating temperate zone thickness :::"
    print_text(s, cls=self)
   
    model = self.model
   
    alpha_int = model.vert_integrate(model.alpha, d='down')
    alpha_int = model.vert_extrude(alpha_int, d='up')
    model.init_alpha_int(alpha_int, cls=self)
 
  def calc_temp_rat(self):
    """
    calculates the ratio of the temperate zone, saved to model.temp_rat.
    """
    s   = "::: calculating ratio of column that is temperate :::"
    print_text(s, cls=self)

    model   = self.model
   
    self.calc_temperate_thickness()

    alpha_int_v = model.alpha_int.vector().array()
    H_v    = model.S.vector().array() - model.B.vector().array() + DOLFIN_EPS
    temp_rat_v = alpha_int_v / H_v
    temp_rat_v[temp_rat_v < 0.0] = 0.0
    temp_rat_v[temp_rat_v > 1.0] = 1.0
    model.init_temp_rat(alpha_int_v / H_v, cls=self)

  def calc_T_melt(self, annotate=False):
    """
    Calculates temperature melting point model.T_melt and energy melting point
    model.theta_melt.
    
    """
    s    = "::: calculating pressure-melting temperature :::"
    print_text(s, cls=self)

    model = self.model

    gamma = model.gamma
    T_w   = model.T_w
    p     = model.p

    p_v   = p.vector().array()
    Tm    = T_w(0) - gamma(0)*p_v
    tht_m = 146.3*Tm + 7.253/2.0*Tm**2
    
    model.assign_variable(model.T_melt,     Tm,    annotate=annotate, cls=self)
    model.assign_variable(model.theta_melt, tht_m, annotate=annotate, cls=self)
  
  def get_solve_params(self):
    """
    Returns the solve parameters.
    """
    return self.solve_params

  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    nparams = {'newton_solver' : {'linear_solver'            : 'gmres',
                                  'preconditioner'           : 'amg',
                                  'relative_tolerance'       : 1e-5,
                                  'relaxation_parameter'     : 0.9,
                                  'maximum_iterations'       : 20,
                                  'error_on_nonconvergence'  : False}}
    params  = {'solver' : {'linear_solver'       : 'gmres',
                           'preconditioner'      : 'amg'},
               'nparams'             : nparams,
               'use_surface_climate' : False}
    return params

  def mark_temperate_zone(self):
    """
    mark basal regions with overlying temperate layer to model.alpha.
    """ 
    # calculate melt-rate : 
    s = "::: marking basal regions with an overlying temperate layer :::"
    print_text(s, cls=self)
    
    model    = self.model
    #T_melt   = model.T_melt
    #T        = model.T
    #N        = model.N
    #gradT_B  = model.gradT_B
    #gradTm_B = model.gradTm_B

    ## where the gradients are equal, a basal temperate layer exists :
    #alpha_v   = model.alpha.vector().array()
    #grad_Tm_v = gradTm_B.vector().array()
    #grad_T_v  = gradT_B.vector().array()

    #dg                 = np.abs(grad_Tm_v - grad_T_v)
    #print_min_max(dg, 'dg')
    #alpha_v[:]         = 0.0
    #alpha_v[dg < 1e-2] = 1.0
    #model.init_alpha(alpha_v, cls=self)

    W_v              = model.W.vector().array()
    alpha_v          = model.alpha.vector().array()
    alpha_v[:]       = 0
    alpha_v[W_v > 0] = 1
    model.init_alpha(alpha_v, cls=self)

  def calc_basal_temperature_flux(self):
    """
    Solve for the basal temperature flux stored in model.gradT_B.
    """ 
    # calculate melt-rate : 
    s = "::: solving basal temperature flux k \\nabla T \\cdot n :::"
    print_text(s, cls=self)
    
    model    = self.model
    dBed_g   = model.dBed_g
    T        = model.T
    N        = model.N
    k        = self.k

    # Mb is only valid on basal surface, needs extra matrix care :
    phi  = TestFunction(model.Q)
    du   = TrialFunction(model.Q)
    a_n  = du * phi * dBed_g
    L_n  = k * dot((grad(T)), N) * phi * dBed_g
   
    A_n  = assemble(a_n, keep_diagonal=True, annotate=False)
    B_n  = assemble(L_n, annotate=False)
    A_n.ident_zeros()
   
    solve(A_n, model.gradT_B.vector(), B_n, 'cg', 'amg', annotate=False)
    print_min_max(model.gradT_B, 'gradT_B', cls=self)

  def calc_basal_temperature_melting_flux(self):
    """
    Solve for the basal temperature flux stored in model.gradT_B.
    """ 
    # calculate melt-rate : 
    s = "::: solving basal temperature flux k \\nabla T_m \\cdot n :::"
    print_text(s, cls=self)
    
    model    = self.model
    dBed_g   = model.dBed_g
    Tm       = model.T_melt
    N        = model.N
    k        = self.k

    # Mb is only valid on basal surface, needs extra matrix care :
    phi  = TestFunction(model.Q)
    du   = TrialFunction(model.Q)
    a_n  = du * phi * dBed_g
    L_n  = k * dot((grad(Tm)), N) * phi * dBed_g
   
    A_n  = assemble(a_n, keep_diagonal=True, annotate=False)
    B_n  = assemble(L_n, annotate=False)
    A_n.ident_zeros()
   
    solve(A_n, model.gradTm_B.vector(), B_n, 'cg', 'amg', annotate=False)
    print_min_max(model.gradTm_B, 'gradTm_B', cls=self)

  def solve_basal_melt_rate(self):
    """
    Solve for the basal melt rate stored in model.Mb.
    """ 
    # calculate melt-rate : 
    s = "::: solving basal-melt-rate :::"
    print_text(s, cls=self)
    
    model    = self.model
    dBed_g   = model.dBed_g
    T_melt   = model.T_melt
    T        = model.T
    N        = model.N
    L        = model.L(0)
    rhoi     = model.rhoi(0)
    rhow     = model.rhow(0)
    k        = self.k
    u,v,w    = model.U3.split(True)

    # Mb is only valid on basal surface, needs extra matrix care :
    phi  = TestFunction(model.Q)
    du   = TrialFunction(model.Q)
    a_n  = du * phi * dBed_g
    L_n  = k * dot((grad(T)), N) * phi * dBed_g
   
    A_n  = assemble(a_n, keep_diagonal=True, annotate=False)
    B_n  = assemble(L_n, annotate=False)
    A_n.ident_zeros()
   
    grad_n  = Function(model.Q)
    solve(A_n, grad_n.vector(), B_n, 'cg', 'amg', annotate=False)
    
    W_v      = model.W.vector().array()
    q_fric_v = model.q_fric.vector().array()
    q_geo_v  = model.q_geo.vector().array()
    grad_n_v = grad_n.vector().array()

    rho_v    = W_v*rhow + (1 - W_v)*rhoi
    Mb_v     = (q_geo_v + q_fric_v - grad_n_v) / (L * rho_v)
    
    T_v      = model.T.vector().array()
    T_melt_v = T_melt.vector().array()
    Mb_v[T_v < T_melt_v] = 0.0    # if frozen, no melt
    if model.N_OMEGA_FLT > 0:
      Mb_v[model.shf_dofs] = 0.0    # does apply over floating regions

    model.init_Mb(Mb_v, cls=self)
    Mb_ext = model.vert_extrude(model.Mb, d='up')
    model.init_Mb(Mb_ext, cls=self)

  def solve(self, annotate=False):
    """ 
    Solve the energy equations, saving enthalpy to model.theta, temperature 
    to model.T, and water content to model.W.
    """
    model = self.model
    
    # update the surface climate if desired :
    if self.solve_params['use_surface_climate']:
      self.solve_surface_climate()
    
    # solve the energy equation :
    s    = "::: solving energy :::"
    print_text(s, cls=self)

    # solve the linear system :
    solve(self.theta_a == self.theta_L, self.theta, self.theta_bc,
          solver_parameters = self.solve_params['solver'], annotate=annotate)

    ## solve the non-linear system :
    #model.assign_variable(self.theta, 0.0, annotate=annotate)
    #solve(self.nrg_F == 0, self.theta, J=self.nrg_Jac, bcs=self.theta_bc,
    #      annotate=annotate, solver_parameters=self.solve_params['nparams'])
    
    # update the model variable :
    model.assign_variable(model.theta,self.theta,annotate=annotate,cls=self)
    #model.theta.interpolate(self.theta, annotate=False)
    #print_min_max(model.theta, 'theta', cls=self)

    # update the temperature and water content for other physics :
    self.partition_energy(annotate=False)
    
    # update the previous energy if solving the transient equation :
    if self.transient:
      model.assign_variable(self.theta0, self.theta, cls=self,
                            annotate=annotate)
  
  def derive_temperate_zone(self, annotate=False):
    """ 
    Solve the steady-state energy equation, saving enthalpy to model.theta, 
    temperature to model.T, and water content to model.W such that the 
    regions with overlying temperate ice are properly marked by model.alpha.
    """
    model = self.model
    
    # solve the energy equation :
    s    = "::: solving for temperate zone locations :::"
    print_text(s, cls=self)

    # ensure that the boundary-marking process is done in steady state :
    transient = False
    if self.transient:
      self.make_steady_state()
      transient = True

    # put the physics in temperate zone marking mode :
    if self.energy_flux_mode != 'temperate_zone_mark':
      zef  = True
      mode = self.energy_flux_mode
      self.set_basal_flux_mode('temperate_zone_mark')
    
    # solve the linear system :
    solve(self.theta_a == self.theta_L, self.theta, self.theta_bc,
          solver_parameters = self.solve_params['solver'], annotate=annotate)

    # solve the non-linear system : 
    #model.assign_variable(self.theta, 0.0, annotate=annotate)
    #solve(self.nrg_F == 0, self.theta, J=self.nrg_Jac, bcs=self.theta_bc,
    #      annotate=annotate, solver_parameters=self.solve_params['nparams'])

    # calculate water content :
    #theta_t         = Function(model.Q)
    #theta_t.interpolate(self.theta)
    #theta_v         = theta_t.vector().array()
    theta_v         = self.theta.vector().array()
    theta_melt_v    = model.theta_melt.vector().array()
    W_v             = (theta_v - theta_melt_v) / model.L(0)
    W_v[W_v < 0.0]  = 0.0    # no water where frozen, please.
    
    # mark appropriately basal regions with an overlying temperate layer :
    alpha_v          = model.alpha.vector().array()
    alpha_v[:]       = 0
    alpha_v[W_v > 0] = 1
    model.init_alpha(alpha_v, cls=self)

    # reset to previous energy flux mode, if necessary :
    if zef:
      self.set_basal_flux_mode(mode)
    
    # convert back to transient if necessary : 
    if transient:
      energy.make_transient(time_step = model.time_step)
  
  def update_thermal_parameters(self, annotate=False):
    """ 
    fixed-point iterations to make all linearized thermal parameters consistent.
    """
    model = self.model
    
    # solve the energy equation :
    s    = "::: updating thermal parameters :::"
    print_text(s, cls=self)

    # ensure that we have steady state :
    transient = False
    if self.transient:
      self.make_steady_state()
      transient = True

    # previous theta for norm calculation
    U_prev  = self.theta.copy(True)

    # iteration counter :
    counter = 1

    # maximum number of iterations :
    max_iter = 100

    # L_2 erro norm between iterations :
    abs_error = np.inf
    rel_error = np.inf

    # tolerances for stopping criteria :
    atol = 1e-6
    rtol = 1e-8

    # perform a fixed-point iteration until the L_2 norm of error 
    # is less than tolerance :
    while abs_error > atol and rel_error > rtol and counter <= max_iter:

      # solve the linear system :
      solve(self.theta_a == self.theta_L, self.theta, self.theta_bc,
            solver_parameters = self.solve_params['solver'], annotate=annotate)

      ## solve the non-linear system :
      #model.assign_variable(self.theta, 0.0, annotate=annotate)
      #solve(self.nrg_F == 0, self.theta, J=self.nrg_Jac, bcs=self.theta_bc,
      #      annotate=annotate, solver_parameters=self.solve_params['nparams'])

      # calculate L_2 norms :
      abs_error_n  = norm(U_prev.vector() - self.theta.vector(), 'l2')
      tht_nrm      = norm(self.theta.vector(), 'l2')

      # save convergence history :
      if counter == 1:
        rel_error  = abs_error_n
      else:
        rel_error = abs(abs_error - abs_error_n)

      # print info to screen :
      if model.MPI_rank == 0:
        s0    = '>>> '
        s1    = 'thermal parameter update iteration %i (max %i) done: ' \
                % (counter, max_iter)
        s2    = 'r (abs) = %.2e ' % abs_error
        s3    = '(tol %.2e), '    % atol
        s4    = 'r (rel) = %.2e ' % rel_error
        s5    = '(tol %.2e)'      % rtol
        s6    = ' <<<'
        text0 = get_text(s0, 'red', 1)
        text1 = get_text(s1, 'red')
        text2 = get_text(s2, 'red', 1)
        text3 = get_text(s3, 'red')
        text4 = get_text(s4, 'red', 1)
        text5 = get_text(s5, 'red')
        text6 = get_text(s6, 'red', 1)
        print text0 + text1 + text2 + text3 + text4 + text5 + text6
      
      # update error stuff and increment iteration counter :
      abs_error    = abs_error_n
      U_prev       = self.theta.copy(True)
      counter     += 1
      
      # update the model variable :
      model.assign_variable(model.theta,self.theta,annotate=annotate,cls=self)
      #model.theta.interpolate(self.theta, annotate=False)
      #print_min_max(model.theta, 'theta', cls=self)

      # update the temperature and water content for other physics :
      self.partition_energy(annotate=annotate)
  
      # derive temperature and temperature-melting flux terms :
      self.calc_basal_temperature_flux()
      self.calc_basal_temperature_melting_flux()
  
    # convert back to transient if necessary : 
    if transient:
      energy.make_transient(time_step = model.time_step)

  def solve_divide(self, init=False, annotate=False):
    """
    """
    s    = "::: calculating energy over lateral boundaries :::"
    print_text(s, cls=self)

    model   = self.model
    
    theta   = self.theta
    c       = self.c
    k       = self.k
    rho     = self.rho
    kappa   = self.kappa
    Xi      = self.Xi
    Q_s_gnd = self.Q_s_gnd
    Q_s_shf = self.Q_s_shf

    theta_s = model.theta_surface
    theta_f = model.theta_float
    theta_m = model.theta_melt
    L       = model.L
    R       = model.R
    n       = model.n
    E_shf   = model.E_shf
    E_gnd   = model.E_gnd
    T_m     = model.T_melt
    T       = model.T
    W       = model.W
    gamma   = model.gamma
    p       = model.p
    dx      = model.dx
    dBed_g  = model.dBed_g
    dLat_d  = model.dLat_d
    dLat_t  = model.dLat_t
    dx      = model.dx
    dx_f    = model.dx_f
    dx_g    = model.dx_g
    u       = model.u
    v       = model.v
    w       = model.w
    q_geo   = model.q_geo
    q_fric  = model.q_fric
    beta    = model.beta
    alpha   = model.alpha
    h       = model.h
    N       = model.N
    U       = as_vector([u,v,w])

    # solve for tangential component of velocity over the 'divides' :
    phi  = TestFunction(model.V)
    du   = TrialFunction(model.V)
    U_t  = U - dot(U, N)*N
    a_n  = inner(du,  phi) * dLat_d
    L_n  = inner(U_t, phi) * dLat_d
    A_n  = assemble(a_n, keep_diagonal=True, annotate=annotate)
    B_n  = assemble(L_n, annotate=annotate)
    A_n.ident_zeros()
    U_t  = Function(model.V)
    solve(A_n, U_t.vector(), B_n, 'cg', 'amg', annotate=annotate)

    # basis functions for thermal regime over the lateral boundaries :
    dtheta  = TrialFunction(model.Q)
    psi     = TestFunction(model.Q)
    theta   = Function(model.Q)

    # thermal properties :
    T_c     = 263.15
    theta_c = 146.3*T_c + 7.253/2.0*T_c**2
    theta_w = 0.01*L + theta_m
    W_w     = (theta - theta_m)/L
    T_w     = (-146.3 + sqrt(146.3**2 + 2*7.253*theta)) / 7.253

    # discontinuous properties :
    #a_T     = conditional( lt(theta, theta_c), 1.1384496e-5, 5.45e10)
    #Q_T     = conditional( lt(theta, theta_c), 6e4,          13.9e4)
    #W_T     = conditional( lt(theta, theta_w), W_w,          0.01)
    #W_c     = conditional( le(theta, theta_m), 0.0,          1.0)
    #W_a     = conditional( le(theta, theta_m), 0.0,          W_w)
    a_T     = conditional( lt(T, T_c),  1.1384496e-5, 5.45e10)
    Q_T     = conditional( lt(T, T_c),  6e4,          13.9e4)
    W_T     = conditional( lt(W, 0.01), W,            0.01)

    # viscosity and strain-heating :
    epsdot  = self.effective_strain_rate(U_t) + model.eps_reg
    #b_shf   = ( E_shf*a_T*(1 + 181.25*W_c*W_T)*exp(-Q_T/(R*T)) )**(-1/n)
    #b_gnd   = ( E_gnd*a_T*(1 + 181.25*W_c*W_T)*exp(-Q_T/(R*T)) )**(-1/n)
    #eta_shf = 0.5 * b_shf * epsdot**((1-n)/(2*n))
    #eta_gnd = 0.5 * b_gnd * epsdot**((1-n)/(2*n))
    #Q_s_gnd = 4 * eta_gnd * epsdot
    #Q_s_shf = 4 * eta_shf * epsdot
    Tp      = T + gamma*p
    b_shf   = ( E_shf*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp)) )**(-1/n)
    b_gnd   = ( E_gnd*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp)) )**(-1/n)
    eta_shf = 0.5 * b_shf * epsdot**((1-n)/(2*n))
    eta_gnd = 0.5 * b_gnd * epsdot**((1-n)/(2*n))
    Q_s_gnd = 4 * eta_gnd * epsdot
    Q_s_shf = 4 * eta_shf * epsdot
    
    # frictional heating :
    q_fric = beta * inner(U_t, U_t)

    # basal heat-flux natural boundary condition :
    g    = model.gradTm_B #k * dot(grad(Tm), N)
    g_b  = q_geo + q_fric - alpha*g
      
    # SUPG :
    Unorm  = sqrt(dot(U_t, U_t) + 1e-15)
    PE     = Unorm*h / (2*Xi)
    tau    = 1/tanh(PE) - 1/PE
    psihat = psi + h*tau/(2*Unorm) * dot(U_t, grad(psi))
    
    # galerkin formulation :
    theta_a = + rho * dot(U_t, grad(dtheta)) * psihat * dx \
              - dot(grad(kappa/c), grad(dtheta)) * psi * dx \
              + kappa/c * dot(grad(psi), grad(dtheta)) * dx \
    
    theta_L = + g_b * psi * dBed_g \
              + Q_s_gnd * psi * dx_g \
              + Q_s_shf * psi * dx_f

    #nrg_F = theta_a - theta_L
    
    #nrg_Jac = derivative(nrg_F, theta, dtheta)

    # surface boundary condition : 
    theta_bc = []
    theta_bc.append( DirichletBC(model.Q, theta_s,
                                 model.ff, model.GAMMA_S_GND) )
    theta_bc.append( DirichletBC(model.Q, theta_s,
                                 model.ff, model.GAMMA_S_FLT) )
    theta_bc.append( DirichletBC(model.Q, theta_s,
                                 model.ff, model.GAMMA_U_GND) )
    theta_bc.append( DirichletBC(model.Q, theta_s,
                                 model.ff, model.GAMMA_U_FLT) )
    
    # apply T_w conditions of portion of ice in contact with water :
    theta_bc.append( DirichletBC(model.Q, theta_f,
                                 model.ff, model.GAMMA_B_FLT) )
    theta_bc.append( DirichletBC(model.Q, theta_f, 
                                 model.ff, model.GAMMA_L_UDR) )
   
    # solve the system :
    #nparams = {'newton_solver' : {'linear_solver'            : 'gmres',
    #                              'preconditioner'           : 'amg',
    #                              'relative_tolerance'       : 1e-9,
    #                              'relaxation_parameter'     : 1.0,
    #                              'maximum_iterations'       : 10,
    #                              'error_on_nonconvergence'  : False}}
    #solve(nrg_F == 0, theta, J = nrg_Jac, bcs = theta_bc,
    #      annotate = annotate, solver_parameters = nparams)
    solve(theta_a == theta_L, theta, theta_bc,
          solver_parameters = self.solve_params['solver'], annotate=annotate)
    model.assign_variable(model.theta_app, theta, cls=self)

    if init:
      # temperature solved with quadradic formula, using expression for c : 
      s = "::: calculating initial temperature :::"
      print_text(s, cls=self)
      theta_v  = theta.vector().array()
      T_n_v    = (-146.3 + np.sqrt(146.3**2 + 2*7.253*theta_v)) / 7.253
      T_v      = T_n_v.copy()
      
      # update temperature for wet/dry areas :
      T_melt_v     = model.T_melt.vector().array()
      theta_melt_v = model.theta_melt.vector().array()
      warm         = theta_v >= theta_melt_v
      cold         = theta_v <  theta_melt_v
      T_v[warm]    = T_melt_v[warm]
      model.assign_variable(model.T, T_v, cls=self)
      
      # water content solved diagnostically :
      s = "::: calculating initial water content :::"
      print_text(s, cls=self)
      W_v  = (theta_v - theta_melt_v) / model.L(0)
      
      # update water content :
      W_v[W_v < 0.0]  = 0.0   # no water where frozen, please.
      model.assign_variable(model.W0, W_v, cls=self)
      model.assign_variable(model.W,  W_v, cls=self)


class EnergyHybrid(Energy):
  """
  New 2D hybrid model.
  """
  def initialize(self, model, solve_params=None, transient=False,
                 use_lat_bc=False, epsdot_ftn=None, zero_energy_flux=False):
    """ 
    Set up energy equation residual. 
    """
    s    = "::: INITIALIZING HYBRID ENERGY PHYSICS :::"
    print_text(s, cls=self)

    if type(model) != D2Model:
      s = ">>> EnergyHybrid REQUIRES A 'D2Model' INSTANCE, NOT %s <<<"
      print_text(s % type(model) , 'red', 1)
      sys.exit(1)
    
    # save the solver parameters :
    self.solve_params = solve_params

    self.transient = transient

    # CONSTANTS
    year    = model.spy
    g       = model.g
    n       = model.n
            
    k       = model.ki
    rho     = model.rhoi
    Cp      = model.ci
    kappa   = year*k/(rho*Cp)
            
    q_geo   = model.q_geo
    S       = model.S
    B       = model.B
    beta    = model.beta
    T_s     = model.T_surface
    T_w     = model.T_w
    U       = model.UHV
    H       = model.H
    H0      = model.H0
    T_      = model.T_
    T0_     = model.T0_
    deltax  = model.deltax
    sigmas  = model.sigmas
    eps_reg = model.eps_reg
    h       = model.h
    dt      = model.time_step
    N_T     = model.N_T
    
    Bc      = 3.61e-13*year
    Bw      = 1.73e3*year  # model.a0 ice hardness
    Qc      = 6e4
    Qw      = model.Q0     # ice act. energy
    Rc      = model.R      # gas constant
    gamma   = model.gamma  # pressure melting point depth dependence
   
    # get velocity components : 
    # ANSATZ    
    coef  = [lambda s:1.0, lambda s:1./4.*(5*s**4 - 1.0)]
    dcoef = [lambda s:0.0, lambda s:5*s**3]
    
    u_   = [U[0], U[2]]
    v_   = [U[1], U[3]]
    
    u    = VerticalBasis(u_, coef, dcoef)
    v    = VerticalBasis(v_, coef, dcoef)
    
    # FUNCTION SPACES
    Q = model.Q
    Z = model.Z
    
    # ENERGY BALANCE 
    Psi = TestFunction(Z)
    dT  = TrialFunction(Z)
    
    T  = VerticalFDBasis(T_,  deltax, coef, sigmas)
    T0 = VerticalFDBasis(T0_, deltax, coef, sigmas)

    # METRICS FOR COORDINATE TRANSFORM
    def dsdx(s):
      return 1./H*(S.dx(0) - s*H.dx(0))
    
    def dsdy(s):
      return 1./H*(S.dx(1) - s*H.dx(1))
    
    def dsdz(s):
      return -1./H
    
    def epsilon_dot(s):
      return ( + (u.dx(s,0) + u.ds(s)*dsdx(s))**2 \
               + (v.dx(s,1) + v.ds(s)*dsdy(s))**2 \
               + (u.dx(s,0) + u.ds(s)*dsdx(s))*(v.dx(s,1) + v.ds(s)*dsdy(s)) \
               + 0.25*((u.ds(s)*dsdz(s))**2 + (v.ds(s)*dsdz(s))**2 \
               + (+ (u.dx(s,1) + u.ds(s)*dsdy(s)) \
                  + (v.dx(s,0) + v.ds(s)*dsdx(s)))**2) \
               + eps_reg)
    
    def A_v(T):
      return conditional(le(T,263.15),Bc*exp(-Qc/(Rc*T)),Bw*exp(-Qw/(Rc*T)))
    
    def eta_v(s):
      return A_v(T0.eval(s))**(-1./n)/2.*epsilon_dot(s)**((1.-n)/(2*n))
    
    def w(s):
      w_0 = (U[0].dx(0) + U[1].dx(1))*(s-1.)
      w_2 = + (U[2].dx(0) + U[3].dx(1))*(s**(n+2) - s)/(n+1) \
            + (n+2)/H*U[2]*(1./(n+1)*(s**(n+1) - 1.)*S.dx(0) \
            - 1./(n+1)*(s**(n+2) - 1.)*H.dx(0)) \
            + (n+2)/H*U[3]*(+ 1./(n+1)*(s**(n+1) - 1.)*S.dx(1) \
                            - 1./(n+1)*(s**(n+2) - 1.)*H.dx(1))
      return (u(1)*B.dx(0) + v(1)*B.dx(1)) - 1./dsdz(s)*(w_0 + w_2) 
    
    R_T = 0

    for i in range(N_T):
      # SIGMA COORDINATE
      s = i/(N_T-1.0)
    
      # EFFECTIVE VERTICAL VELOCITY
      w_eff = u(s)*dsdx(s) + v(s)*dsdy(s) + w(s)*dsdz(s)

      if transient:
        w_eff += 1.0/H*(1.0 - s)*(H - H0)/dt
    
      # STRAIN HEAT
      #Phi_strain = (2*n)/(n+1)*2*eta_v(s)*epsilon_dot(s)
      Phi_strain = 4*eta_v(s)*epsilon_dot(s)
    
      # STABILIZATION SCHEME
      #Umag   = sqrt(u(s)**2 + v(s)**2 + 1e-3)
      #tau    = h/(2*Umag)
      #Psihat = Psi[i] + tau*(u(s)*Psi[i].dx(0) + v(s)*Psi[i].dx(1))
      Unorm  = sqrt(u(s)**2 + v(s)**2 + DOLFIN_EPS)
      PE     = Unorm*h/(2*kappa)
      tau    = 1/tanh(PE) - 1/PE
      Psihat = Psi[i] + h*tau/(2*Unorm) * (+ u(s)*Psi[i].dx(0) \
                                           + v(s)*Psi[i].dx(1) )
      
      # SURFACE BOUNDARY
      if i==0:
        R_T += Psi[i]*(T(i) - T_s)*dx
      # BASAL BOUNDARY
      elif i==(N_T-1):
        R_T += (u(s)*T.dx(i,0) + v(s)*T.dx(i,1))*Psihat*dx
        R_T += -Phi_strain/(rho*Cp)*Psi[i]*dx 
        R_T += -w_eff*q_geo/(rho*Cp*kappa*dsdz(s))*Psi[i]*dx
        f    = (q_geo + beta*(u(s)**2 + v(s)**2))/(rho*Cp*kappa*dsdz(s))
        R_T += -2.*kappa*dsdz(s)**2*(+ (T(N_T-2) - T(N_T-1)) / deltax**2 \
                                     - f/deltax)*Psi[i]*dx
      # INTERIOR
      else:
        R_T += -kappa*dsdz(s)**2.*T.d2s(i)*Psi[i]*dx
        R_T += w_eff*T.ds(i)*Psi[i]*dx
        R_T += (u(s)*T.dx(i,0) + v(s)*T.dx(i,1))*Psihat*dx
        R_T += -Phi_strain/(rho*Cp)*Psi[i]*dx 
   
      if transient: 
        dTdt = (T(i) - T0(i))/dt
        R_T += dTdt*Psi[i]*dx
    
    # PRETEND THIS IS LINEAR (A GOOD APPROXIMATION IN THE TRANSIENT CASE)
    self.R_T = replace(R_T, {T_:dT})

    # pressure melting point calculation, do not annotate for initial calc :
    self.Tm  = as_vector([T_w - sigma*gamma*rho*g*H for sigma in sigmas])
    self.calc_T_melt(annotate=False)

  def get_solve_params(self):
    """
    Returns the solve parameters.
    """
    return self.solve_params

  def default_ffc_options(self):
    """ 
    Returns a set of default ffc options that yield good performance
    """
    ffc_options = {"optimize"               : True,
                   "eliminate_zeros"        : True,
                   "precompute_basis_const" : True,
                   "precompute_ip_const"    : True}
    return ffc_options

  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    m_params  = {'solver'      : {'linear_solver': 'mumps'},
                 'ffc_params'  : self.default_ffc_options()}
    return m_params

  def solve(self, annotate=False):
    """
    Solves for hybrid energy.
    """
    s    = "::: solving 'EnergyHybrid' for temperature :::"
    print_text(s, cls=self)
    
    model  = self.model

    # SOLVE TEMPERATURE
    solve(lhs(self.R_T) == rhs(self.R_T), model.T_,
          solver_parameters=self.solve_params['solver'],
          form_compiler_parameters=self.solve_params['ffc_params'],
          annotate=annotate)
    print_min_max(model.T_, 'T_', cls=self)

    if self.transient:
      model.T0_.assign(model.T_)

    #  correct for pressure melting point :
    T_v                 = model.T_.vector().array()
    T_melt_v            = model.Tm.vector().array()
    T_v[T_v > T_melt_v] = T_melt_v[T_v > T_melt_v]
    model.assign_variable(model.T_, T_v, cls=self)
    
    out_T = model.T_.split(True)            # deepcopy avoids projections
    
    model.assign_variable(model.Ts, out_T[0],  cls=self)
    model.assign_variable(model.Tb, out_T[-1], cls=self) 

  def calc_T_melt(self, annotate=False):
    """
    Calculates pressure-melting point in model.T_melt.
    """
    s    = "::: calculating pressure-melting temperature :::"
    print_text(s, cls=self)

    model   = self.model
    
    T_melt  = project(self.Tm, annotate=annotate)
    
    Tb_m    = T_melt.split(True)[-1]  # deepcopy avoids projections
    model.assign_variable(model.T_melt, Tb_m,   cls=self)
    model.assign_variable(model.Tm,     T_melt, cls=self)


class EnergyFirn(Energy):

  def initialize(self, model, momentum, solve_params=None, transient=False,
                 use_lat_bc=False, energy_flux_mode='Fb', reset=False):
    """
    """
    s    = "::: INITIALIZING FIRN ENERGY PHYSICS :::"
    print_text(s, cls=self)

    if type(model) != D1Model:
      s = ">>> FirnEnergy REQUIRES A 'D1Model' INSTANCE, NOT %s <<<"
      print_text(s % type(model) , 'red', 1)
      sys.exit(1)
    
    # save the solver parameters :
    self.solve_params = solve_params

    mesh    = model.mesh
    Q       = model.Q

    spy     = model.spy
    theta   = model.theta                     # enthalpy
    theta0  = model.theta0                    # previous enthalpy
    T       = model.T                         # temperature
    rhof    = model.rho                       # density of firn
    sigma   = model.sigma                     # overburden stress
    r       = model.r                         # grain size
    w       = model.w                         # velocity
    m       = model.m                         # mesh velocity
    dt      = model.time_step                 # timestep
    rhoi    = model.rhoi                      # density of ice
    rhow    = model.rhow                      # density of water 
    ci      = model.ci                        # heat capacity of ice
    cw      = model.cw                        # heat capacity of water
    kw      = model.kw                        # thermal conductivity of water
    T       = model.T
    T_w     = model.T_w
    L       = model.L
    thetasp = model.thetasp
    p       = model.p
    etaw    = model.etaw
    rhow    = model.rhow
    #w       = w - m
    z       = model.x[0]
    g       = model.g
    S       = model.S
    h       = model.h
    #W       = model.W
    dx      = model.dx
    
    xi      = TestFunction(Q)
    dtheta  = TrialFunction(Q)
    
    # thermal conductivity parameter :
    #ki  = model.ki*(rho / rhoi)**2
    ki  = 9.828 * exp(-0.0057*T)
    
    # water content :
    Wm    = conditional(lt(theta, ci*T_w), 0.0, (theta - ci*T_w)/L)

    # bulk properties :
    kb   = kw * Wm   + (1-Wm)*ki
    cb   = cw * Wm   + (1-Wm)*ci
    rhob = rhow * Wm + (1-Wm)*rhof

    # initialize energy :
    T_v = T.vector().array()
    model.assign_variable(theta,  ci(0)*T_v)
    model.assign_variable(theta0, ci(0)*T_v)
    
    # boundary condition on the surface : 
    self.thetaBc = DirichletBC(Q, model.theta_surface,  model.surface)
   
    # Darcy flux :
    k     = 0.077 * r**2 * exp(-7.8*rhob/rhow) # intrinsic permeability
    phi   = 1 - rhob/rhoi                      # porosity
    Wmi   = 0.0057 / (1 - phi) + 0.017         # irriducible water content
    Se    = (Wm - Wmi) / (1 - Wmi)             # effective saturation
    K     = k * rhow * g / etaw                # saturated hydraulic cond.
    krw   = Se**3.0                            # relative permeability
    psi_m = p / (rhow * g)                     # matric potential head
    psi_g = z                                  # gravitational potential head
    psi   = psi_m + psi_g                      # total water potential head
    u     = - K * krw * psi.dx(0)              # darcy water velocity
      
    # skewed test function in areas with high velocity :
    PE     = (u+w)*h/(2*kb/(rhob*cb))
    tau    = 1/tanh(PE) - 1/PE
    xihat  = xi + h*tau/2 * xi.dx(0)
      
    # enthalpy residual :
    eta       = 1.0
    theta_mid = eta*theta + (1 - eta)*theta0
    delta     = + kb/(rhob*cb) * inner(theta_mid.dx(0), xi.dx(0)) * dx \
                + (theta - theta0)/dt * xi * dx \
                + (w + u) * theta_mid.dx(0) * xihat * dx \
                - sigma * w.dx(0) / rhob * xi * dx
    
    # equation to be minimzed :
    self.J     = derivative(delta, theta, dtheta)   # jacobian
    
    self.delta = delta
    self.u     = u
    self.Wm    = Wm
    self.Wmi   = Wmi

  def get_solve_params(self):
    """
    Returns the solve parameters.
    """
    return self.solve_params

  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    params = {'newton_solver' : {'relaxation_parameter'     : 1.0,
                                 'maximum_iterations'      : 25,
                                 'error_on_nonconvergence' : False,
                                 'relative_tolerance'      : 1e-10,
                                 'absolute_tolerance'      : 1e-10}}
    m_params  = {'solver' : params}
    return m_params

  def solve(self, annotate=False):
    """
    """
    s    = "::: solving FirnEnergy :::"
    print_text(s, cls=self)
    
    model = self.model

    # newton's iterative method :
    solve(self.delta == 0, model.theta, self.thetaBc, J=self.J, 
          solver_parameters=self.solve_params['solver'],
          annotate=annotate)

    model.assign_variable(model.W0,  model.W)
    model.assign_variable(model.W,   project(self.Wm, annotate=False))
    
    T_w     = model.T_w(0)
    rhow    = model.rhow(0)
    rhoi    = model.rhoi(0)
    g       = model.g(0)
    ci      = model.ci(0)
    thetasp = ci * T_w
    L       = model.L(0)

    # update coefficients used by enthalpy :
    thetap     = model.theta.vector().array()
    thetahigh  = np.where(thetap > thetasp)[0]
    thetalow   = np.where(thetap < thetasp)[0]
    
    # calculate T :
    Tp             = thetap / ci
    Tp[thetahigh]  = T_w
    model.assign_variable(model.T, Tp)

    # calculate dW :
    Wp   = model.W.vector().array()
    Wp0  = model.W0.vector().array()
    dW   = Wp - Wp0                 # water content change
    model.assign_variable(model.dW, dW)

    # adjust the snow density if water is refrozen :
    rho_v         = model.rho.vector().array()
    freeze        = dW < 0
    melt          = dW > 0
    rho_v[freeze] = rho_v[freeze] - dW[freeze] * model.rhoi(0)
    model.assign_variable(model.rho, rho_v)
    
    ## calculate W :
    #model.assign_variable(model.W0, model.W)
    #Wp             = model.W.vector().array()
    #Wp[thetahigh]  = (thetap[thetahigh] - ci*T_w) / L
    #Wp[thetalow]   = 0.0
    #Wp0            = model.W0.vector().array()
    #dW             = Wp - Wp0                 # water content change
    #model.assign_variable(model.W,  Wp)
    #model.assign_variable(model.dW, dW)

    print_min_max(model.T,     'T')
    print_min_max(model.theta, 'theta')
    print_min_max(model.W,     'W')

    p     = model.vert_integrate(rhow * g * model.W)
    phi   = 1 - model.rho/rhoi                         # porosity
    Wmi   = 0.0057 / (1 - phi) + 0.017                 # irr. water content
    model.assign_variable(model.p,   p)
    model.assign_variable(model.u,   project(self.u, annotate=False))
    model.assign_variable(model.Smi, project(Wmi, annotate=False))
    print_min_max(model.p, 'p')
    print_min_max(model.u, 'u')


 


==> cslvr_src/model.py <==
from fenics               import *
from dolfin_adjoint       import *
from cslvr.io             import print_text, get_text, print_min_max
from copy                 import copy
import numpy              as np
import matplotlib.pyplot  as plt
import matplotlib         as mpl
import sys
import os
import re


class Model(object):
  """ 
  The basic model from which each of these inherit :
   * :class:`~latmodel.LatModel`       - plane strain model
   * :class:`~hybridmodel.HybridModel` - L1L2 "hybrid" model
   * :class:`~d1model.D1Model`         - 1D firn model
   * :class:`~d2model.D2Model`         - 2D model (SSA, SIA, balance velocity)
   * :class:`~d3model.D3Model`         - 3D model (first-order, full-Stokes)

  Args:
    :mesh:         the :class:`~fenics.Mesh` instance.
                         
    :out_dir:      string location for the output directory, default
                   ``./results/``.

    :use_periodic: boolean, use periodic boundaries or not, default 
                   ``False``.
  """

  OMEGA_GND   = 0   # internal cells over bedrock
  OMEGA_FLT   = 1   # internal cells over water
  GAMMA_S_GND = 2   # grounded upper surface
  GAMMA_B_GND = 3   # grounded lower surface (bedrock)
  GAMMA_S_FLT = 6   # shelf upper surface
  GAMMA_B_FLT = 5   # shelf lower surface
  GAMMA_L_DVD = 7   # basin divides
  GAMMA_L_OVR = 4   # terminus over water
  GAMMA_L_UDR = 10  # terminus under water
  GAMMA_U_GND = 8   # grounded surface with U observations
  GAMMA_U_FLT = 9   # shelf surface with U observations
  
  # external boundaries :
  ext_boundaries = {GAMMA_S_GND : 'grounded upper surface',
                    GAMMA_B_GND : 'grounded lower surface (bedrock)',
                    GAMMA_S_FLT : 'shelf upper surface',
                    GAMMA_B_FLT : 'shelf lower surface',
                    GAMMA_L_DVD : 'basin divides',
                    GAMMA_L_OVR : 'terminus over water',
                    GAMMA_L_UDR : 'terminus under water',
                    GAMMA_U_GND : 'grounded upper surface with U observations',
                    GAMMA_U_FLT : 'shelf upper surface with U observations'}

  # internal boundaries :
  int_boundaries = {OMEGA_GND   : 'internal cells laying over bedrock',
                    OMEGA_FLT   : 'internal cells laying over water'}

  # union :
  boundaries = dict(ext_boundaries, **int_boundaries)
  
  def __init__(self, mesh, out_dir='./results/', order=1, use_periodic=False):
    """
    Create and instance of the model.
    """
    self.this = super(type(self), self)  # pointer to this base class
  
    s = "::: INITIALIZING BASE MODEL :::"
    print_text(s, cls=self.this)
    
    parameters['form_compiler']['quadrature_degree']  = 2
    parameters["std_out_all_processes"]               = False
    parameters['form_compiler']['cpp_optimize']       = True

    PETScOptions.set("mat_mumps_icntl_14", 100.0)

    self.order       = order
    self.out_dir     = out_dir
    self.MPI_rank    = MPI.rank(mpi_comm_world())
    self.use_periodic_boundaries = use_periodic
    
    self.generate_constants()
    self.set_mesh(mesh)
    self.generate_function_spaces(order, use_periodic)
    self.initialize_variables()

  def color(self):
    return '148'

  def generate_constants(self):
    """
    Initializes important constants.
    """
    s = "::: generating constants :::"
    print_text(s, cls=self.this)

    spy = 31556926.0
    ghf = 0.042 * spy  # W/m^2 = J/(s*m^2) = spy * J/(a*m^2)

    # Constants :
    self.kcHh    = Constant(3.7e-9)
    self.kcHh.rename('kcHh', 'creep coefficient high')

    self.kcLw    = Constant(9.2e-9)
    self.kcLw.rename('kcLw', 'creep coefficient low ')

    self.kg      = Constant(1.3e-7)
    self.kg.rename('kg', 'grain growth coefficient')

    self.Ec      = Constant(6e4)
    self.Ec.rename('Ec', 'act. energy for water in ice')

    self.Eg      = Constant(42.4e3)
    self.Eg.rename('Eg', 'act. energy for grain growth')

    self.thetasp = Constant(2009.0 * 273.15)
    self.thetasp.rename('thetasp', 'Internal energy of ice at Tw')
    
    self.etaw    = Constant(1.787e-3)
    self.etaw.rename('etaw', 'Dynamic viscosity of water at Tw')

    self.r       = Constant(0.0)
    self.r.rename('r', 'thickness exponent in sliding law')

    self.eps_reg = Constant(1e-15)
    self.eps_reg.rename('eps_reg', 'strain rate regularization parameter')

    self.n       = Constant(3.0)
    self.n.rename('n', 'viscosity nonlinearity parameter')

    self.spy     = Constant(spy)
    self.spy.rename('spy', 'seconds per year')

    self.rhoi    = Constant(910.0)
    self.rhoi.rename('rhoi', 'ice density')

    self.rhow    = Constant(1000.0)
    self.rhow.rename('rhow', 'water density')

    self.rhosw   = Constant(1028.0)
    self.rhosw.rename('rhosw', 'sea-water density')
    
    self.rhom    = Constant(550.0)
    self.rhom.rename('rhom', 'firn pore close-off density')

    self.rhoc    = Constant(815.0)
    self.rhoc.rename('rhoc', 'firn density critical value')

    self.g       = Constant(9.80665)
    self.g.rename('g', 'gravitational acceleration')

    self.a0      = Constant(5.45e10)
    self.a0.rename('a0', 'ice hardness limit')

    self.Q0      = Constant(13.9e4)
    self.Q0.rename('Q0', 'ice activation energy')

    self.R       = Constant(8.3144621)
    self.R.rename('R', 'universal gas constant')

    self.ki      = Constant(2.1)
    self.ki.rename('ki', 'thermal conductivity of ice')

    self.kw      = Constant(0.561)
    self.kw.rename('kw', 'thermal conductivity of water')

    self.ci      = Constant(2009.0)
    self.ci.rename('ci', 'heat capacity of ice')
    
    self.cw      = Constant(4217.6)
    self.cw.rename('cw', 'Heat capacity of water at Tw')

    self.L       = Constant(3.3355e5)
    self.L.rename('L', 'latent heat of ice')

    self.ghf     = Constant(ghf)
    self.ghf.rename('ghf', 'geothermal heat flux')

    self.gamma   = Constant(9.8e-8)
    self.gamma.rename('gamma', 'pressure melting point depth dependence')

    self.nu      = Constant(3.5e3)
    self.nu.rename('nu', 'moisture diffusivity')

    self.T_w     = Constant(273.15)
    self.T_w.rename('T_w', 'Triple point of water')

    self.a_T_l   = Constant(3.985e-13*spy)
    self.a_T_l.rename('a_T_l', 'lower bound of flow-rate constant')

    self.a_T_u   = Constant(1.916e3*spy)
    self.a_T_u.rename('a_T_u', 'upper bound of flow-rate constant')

    self.Q_T_l   = Constant(6e4)
    self.Q_T_l.rename('Q_T_l', 'lower bound of ice activation energy')

    self.Q_T_u   = Constant(13.9e4)
    self.Q_T_u.rename('Q_T_u', 'upper bound of ice activation energy')
  
  def set_measures(self, ff, cf):
    """
    set the new measure space for facets (self.ds) and cells (self.dx) for
    the boundaries marked by FacetFunction *ff* and CellFunction *cf*.
    """
    # calculate the number of cells and facets that are of a certain type
    # for determining Dirichlet boundaries :
    self.N_OMEGA_GND   = sum(self.cf.array() == self.OMEGA_GND)
    self.N_OMEGA_FLT   = sum(self.cf.array() == self.OMEGA_FLT)
    self.N_GAMMA_S_GND = sum(self.ff.array() == self.GAMMA_S_GND)
    self.N_GAMMA_B_GND = sum(self.ff.array() == self.GAMMA_B_GND)
    self.N_GAMMA_S_FLT = sum(self.ff.array() == self.GAMMA_S_FLT)
    self.N_GAMMA_B_FLT = sum(self.ff.array() == self.GAMMA_B_FLT)
    self.N_GAMMA_L_DVD = sum(self.ff.array() == self.GAMMA_L_DVD)
    self.N_GAMMA_L_OVR = sum(self.ff.array() == self.GAMMA_L_OVR)
    self.N_GAMMA_L_UDR = sum(self.ff.array() == self.GAMMA_L_UDR)
    self.N_GAMMA_U_GND = sum(self.ff.array() == self.GAMMA_U_GND)
    self.N_GAMMA_U_FLT = sum(self.ff.array() == self.GAMMA_U_FLT)

    # create new measures of integration :
    self.ds      = Measure('ds', subdomain_data=self.ff)
    self.dx      = Measure('dx', subdomain_data=self.cf)
    
    self.dx_g    = self.dx(0)                # internal above grounded
    self.dx_f    = self.dx(1)                # internal above floating
    self.dBed_g  = self.ds(3)                # grounded bed
    self.dBed_f  = self.ds(5)                # floating bed
    self.dBed    = self.ds(3) + self.ds(5)   # bed
    self.dSrf_gu = self.ds(8)                # grounded with U observations
    self.dSrf_fu = self.ds(9)                # floating with U observations
    self.dSrf_u  = self.ds(8) + self.ds(9)   # surface with U observations
    self.dSrf_g  = self.ds(2) + self.ds(8)   # surface of grounded ice
    self.dSrf_f  = self.ds(6) + self.ds(9)   # surface of floating ice
    self.dSrf    =   self.ds(6) + self.ds(2) \
                   + self.ds(8) + self.ds(9) # surface
    self.dLat_d  = self.ds(7)                # lateral divide
    self.dLat_to = self.ds(4)                # lateral terminus overwater
    self.dLat_tu = self.ds(10)               # lateral terminus underwater
    self.dLat_t  = self.ds(4) + self.ds(10)  # lateral terminus
    self.dLat    =   self.ds(4) + self.ds(7) \
                   + self.ds(10)             # lateral

  def generate_pbc(self):
    """
    return a :class:`fenics.SubDomain` of periodic lateral boundaries.
    """
    raiseNotDefined()
    
  def set_mesh(self, f):
    """
    Sets the ``mesh`` instance to *f*, either a :class:`fenics.Mesh` or  ``.h5``
    file with a mesh saved with name ``mesh``.
    """
    s = "::: setting mesh :::"
    print_text(s, cls=self.this)

    if isinstance(f, dolfin.cpp.io.HDF5File):
      self.mesh = Mesh()
      f.read(self.mesh, 'mesh', False)

    elif isinstance(f, dolfin.cpp.mesh.Mesh):
      self.mesh = f

    self.dim   = self.mesh.ufl_cell().topological_dimension()

  def calculate_boundaries(self):
    """
    Determines the boundaries of the current ``self.mesh``.
    """
    raiseNotDefined()
  
  def set_out_dir(self, out_dir):
    """
    Set the output directory to string *out_dir*.
    """
    self.out_dir = out_dir
    s = "::: output directory changed to '%s' :::" % out_dir
    print_text(s, cls=self.this)

  def generate_function_spaces(self, order=1, use_periodic=False):
    """
    Generates the finite-element function spaces used by all children of this
    :class:`Model`.

    Arg:

      :use_periodic: boolean to use periodic boundaries along lateral boundary.

    """
    s = "::: generating fundamental function spaces of order %i :::" % order
    print_text(s, cls=self.this)

    if use_periodic:
      self.generate_pbc()
    else:
      self.pBC = None
    self.Q      = FunctionSpace(self.mesh,      "CG", order, 
                                constrained_domain=self.pBC)
    Qe          = FiniteElement("CG", self.mesh.ufl_cell(), order)
    self.Q2     = FunctionSpace(self.mesh, MixedElement([Qe]*2),
                                constrained_domain=self.pBC)
    self.Q3     = FunctionSpace(self.mesh, MixedElement([Qe]*3),
                                constrained_domain=self.pBC)
    self.Q4     = FunctionSpace(self.mesh, MixedElement([Qe]*4),
                                constrained_domain=self.pBC)
    self.Q5     = FunctionSpace(self.mesh, MixedElement([Qe]*5),
                                constrained_domain=self.pBC)
    #self.Q2     = MixedFunctionSpace([self.Q]*2)
    #self.Q3     = MixedFunctionSpace([self.Q]*3)
    #self.Q4     = MixedFunctionSpace([self.Q]*4)
    #self.Q5     = MixedFunctionSpace([self.Q]*5)
    self.Q_non_periodic   = FunctionSpace(self.mesh, "CG", order)
    self.Q3_non_periodic  = FunctionSpace(self.mesh, MixedElement([Qe]*3))
    self.V                = VectorFunctionSpace(self.mesh, "CG", order)

    s = "    - fundamental function spaces created - "
    print_text(s, cls=self.this)
  
  def init_S(self, S, cls=None):
    r"""
    Set surface topography :math:`S` to *S*. 
    """
    if cls is None:
      cls = self.this
    s = "::: initializng surface topography :::"
    print_text(s, cls=cls)
    self.assign_variable(self.S, S, cls=cls)

  def init_B(self, B, cls=None):
    r"""
    Set bed topography :math:`B` to *B*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializng bed topography :::"
    print_text(s, cls=cls)
    self.assign_variable(self.B, B, cls=cls)
  
  def init_p(self, p, cls=None):
    r"""
    Set pressure :math:`p` to *p*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing pressure :::"
    print_text(s, cls=cls)
    self.assign_variable(self.p, p, cls=cls)
  
  def init_theta(self, theta, cls=None):
    r"""
    Set internal energy :math:`\theta` to *theta*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing internal energy :::"
    print_text(s, cls=cls)
    self.assign_variable(self.theta, theta, cls=cls)
    # init pressure-melting temperature thing :
    theta_v = self.theta.vector().array()
    T_v     = (-146.3 + np.sqrt(146.3**2 + 2*7.253*theta_v)) / 7.253
    T_v[T_v > self.T_w(0)] = self.T_w(0)
    self.init_Tp(T_v, cls=cls)
  
  def init_theta_app(self, theta_app, cls=None):
    r"""
    Set the internal energy approximation :math:`\theta_{app}` to *theta_app*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing internal energy approximation :::"
    print_text(s, cls=cls)
    self.assign_variable(self.theta_app, theta_app, cls=cls)
  
  def init_theta_surface(self, theta_surface, cls=None):
    r"""
    Set the surface internal energy :math:`\theta_S` to *theta_surface*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing surface energy :::"
    print_text(s, cls=cls)
    self.assign_variable(self.theta_surface, theta_surface, cls=cls)
  
  def init_theta_float(self, theta_float, cls=None):
    r"""
    Set the floating ice internal energy :math:`\theta_{sea}` to *theta_float*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing floating bed energy :::"
    print_text(s, cls=cls)
    self.assign_variable(self.theta_float, theta_float, cls=cls)
  
  def init_T(self, T, cls=None):
    r"""
    Set temperature :math:`T` to *T*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing absolute temperature :::"
    print_text(s, cls=cls)
    self.assign_variable(self.T, T, cls=cls)
  
  def init_Tp(self, Tp, cls=None):
    r"""
    Set pressure-adjusted temperature :math:`T_p = T + \gamma p` to *Tp*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing pressure-adjusted temperature :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Tp, Tp, cls=cls)
  
  def init_W(self, W, cls=None):
    r"""
    Set water content :math:`W` to *W*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing water content :::"
    print_text(s, cls=cls)
    self.assign_variable(self.W, W, cls=cls)
  
  def init_Wc(self, Wc, cls=None):
    r"""
    Set maximum observed water content :math:`W_c` to *Wc*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing maximum water content :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Wc, Wc, cls=cls)
  
  def init_Mb(self, Mb, cls=None):
    r"""
    Set basal melting rate :math:`M_b` to *Mb*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal melt rate :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Mb, Mb, cls=cls)
  
  def init_adot(self, adot, cls=None):
    r"""
    Set accumulation/ablation :math:`\dot{a}` to *adot*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing accumulation :::"
    print_text(s, cls=cls)
    self.assign_variable(self.adot, adot, cls=cls)
  
  def init_beta(self, beta, cls=None):
    r"""
    Set basal traction :math:`\beta` to *beta*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal traction coefficient :::"
    print_text(s, cls=cls)
    self.assign_variable(self.beta, beta, cls=cls)
  
  def init_A(self, A, cls=None):
    r"""
    Set rate factor :math:`A` to *A*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing rate factor over grounded and shelves :::"
    print_text(s, cls=cls)
    self.assign_variable(self.A, A, cls=cls)
    self.init_A_shf(A, cls=cls)
    self.init_A_gnd(A, cls=cls)
  
  def init_A_shf(self, A_shf, cls=None):
    r"""
    Set overlying shelf rate factor :math:`A |_{sea}` to *A_shf*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing rate factor over shelves :::"
    print_text(s, cls=cls)
    self.assign_variable(self.A_shf, A_shf, cls=cls)
  
  def init_A_gnd(self, A_gnd, cls=None):
    r"""
    Set overlying grounded rate factor :math:`A |_{gnd}` to *A_gnd*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing rate factor over grounded ice :::"
    print_text(s, cls=cls)
    self.assign_variable(self.A_gnd, A_gnd, cls=cls)
    
  def init_E(self, E, cls=None):
    r"""
    Set flow-enhancement factor :math:`E` to *E*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing enhancement factor over grounded and shelves :::"
    print_text(s, cls=cls)
    self.assign_variable(self.E, E, cls=cls)
    self.init_E_shf(E, cls=cls)
    self.init_E_gnd(E, cls=cls)
  
  def init_E_shf(self, E_shf, cls=None):
    r"""
    Set overlying shelf flow-enhancement factor :math:`E |_{shf}` to *E_shf*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing enhancement factor over shelves :::"
    print_text(s, cls=cls)
    self.assign_variable(self.E_shf, E_shf, cls=cls)
  
  def init_E_gnd(self, E_gnd, cls=None):
    r"""
    Set overlying grounded flow-enhancement factor :math:`E |_{gnd}` to *E_gnd*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing enhancement factor over grounded ice :::"
    print_text(s, cls=cls)
    self.assign_variable(self.E_gnd, E_gnd, cls=cls)
  
  def init_eta(self, eta, cls=None):
    r"""
    Set viscosity :math:`\eta` to *eta*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing viscosity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.eta, eta, cls=cls)
  
  def init_etabar(self, etabar, cls=None):
    r"""
    Set vertically averaged viscosity :math:`\bar{\eta}` to *etabar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged viscosity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.etabar, etabar, cls=cls)
  
  def init_ubar(self, ubar, cls=None):
    r"""
    Set vertically averaged x-component of velocity :math:`\bar{u}` to *ubar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged x-component of velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.ubar, ubar, cls=cls)
  
  def init_vbar(self, vbar, cls=None):
    r"""
    Set vertically averaged y-component of velocity :math:`\bar{v}` to *vbar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged y-component of velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.vbar, vbar, cls=cls)
    
  def init_wbar(self, wbar, cls=None):
    r"""
    Set vertically averaged z-component of velocity :math:`\bar{w}` to *wbar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged z-component of velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.wbar, wbar, cls=cls)
  
  def init_T_surface(self, T_s, cls=None):
    r"""
    Set surface temperature :math:`T_S` to *T_s*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing surface temperature :::"
    print_text(s, cls=cls)
    self.assign_variable(self.T_surface, T_s, cls=cls)
  
  def init_q_geo(self, q_geo, cls=None):
    r"""
    Set geothermal heat flux :math:`q_{geo}` to *q_geo*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing geothermal heat flux :::"
    print_text(s, cls=cls)
    self.assign_variable(self.q_geo, q_geo, cls=cls)
  
  def init_q_fric(self, q_fric, cls=None):
    r"""
    Set traction heat flux :math:`q_{fric}` to *q_fric*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal friction heat flux :::"
    print_text(s, cls=cls)
    self.assign_variable(self.q_fric, q_fric, cls=cls)
  
  def init_gradT_B(self, gradT_B, cls=None):
    r"""
    Set basal temperature gradient 
    :math:`\left( k \nabla T \right) \cdot \mathbf{n}` to *gradT_B*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal temperature flux :::"
    print_text(s, cls=cls)
    self.assign_variable(self.gradT_B, gradT_B, cls=cls)
  
  def init_gradTm_B(self, gradTm_B, cls=None):
    r"""
    Set basal temperature melting gradient 
    :math:`\left( k \nabla T_m \right) \cdot \mathbf{n}` to *gradTm_B*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal temperature-melting flux :::"
    print_text(s, cls=cls)
    self.assign_variable(self.gradTm_B, gradTm_B, cls=cls)
  
  def init_u(self, u, cls=None):
    r"""
    Set x-component of velocity :math:`u` to *u*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing x-component of velocity :::"
    print_text(s, cls=cls)
    u_t = Function(self.Q_non_periodic, name='u_t')
    self.assign_variable(u_t, u, cls=cls)
    self.assx.assign(self.u, u_t, annotate=False)
  
  def init_v(self, v, cls=None):
    r"""
    Set y-component of velocity :math:`v` to *v*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing y-component of velocity :::"
    print_text(s, cls=cls)
    v_t = Function(self.Q_non_periodic, name='v_t')
    self.assign_variable(v_t, v, cls=cls)
    self.assy.assign(self.v, v_t, annotate=False)
  
  def init_w(self, w, cls=None):
    r"""
    Set z-component of velocity :math:`w` to *w*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing z-component of velocity :::"
    print_text(s, cls=cls)
    w_t = Function(self.Q_non_periodic, name='w_t')
    self.assign_variable(w_t, w, cls=cls)
    self.assz.assign(self.w, w_t, annotate=False)

  def init_U(self, U, cls=None):
    r"""
    Set velocity vector :math:`\mathbf{u}` to *U*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.U3, U, cls=cls)
    self.init_U_mag(self.U3, cls)

  def init_U_mag(self, U, cls=None):
    r"""
    Set velocity vector magnitude :math:`\Vert \mathbf{u} \Vert` from vector
    *U*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing velocity magnitude :::"
    print_text(s, cls=cls)
    # fenics issue #405 bug workaround :
    if self.use_periodic_boundaries:
      u      = Function(self.Q)
      v      = Function(self.Q)
      w      = Function(self.Q)
      assign(u, U.sub(0))
      assign(v, U.sub(1))
      assign(w, U.sub(2))
    else:
      u,v,w  = U.split(True)
    u_v      = u.vector().array()
    v_v      = v.vector().array()
    w_v      = w.vector().array()
    U_mag_v  = np.sqrt(u_v**2 + v_v**2 + w_v**2 + DOLFIN_EPS)
    self.assign_variable(self.U_mag, U_mag_v, cls=cls)
  
  def init_U_ob(self, u_ob, v_ob, cls=None):
    r"""
    Set horizontal velocity observation vector :math:`\mathbf{u}_{ob}`
    to *U_ob*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing surface velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.u_ob, u_ob, cls=cls)
    self.assign_variable(self.v_ob, v_ob, cls=cls)
    u_v      = self.u_ob.vector().array()
    v_v      = self.v_ob.vector().array()
    U_mag_v  = np.sqrt(u_v**2 + v_v**2 + 1e-16)
    self.assign_variable(self.U_ob, U_mag_v, cls=cls)
  
  def init_Ubar(self, Ubar, cls=None):
    r"""
    Set balance velocity :math:`\Vert \bar{\mathbf{u}} \Vert` to *Ubar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing balance velocity :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Ubar, Ubar, cls=cls)
  
  def init_u_lat(self, u_lat, cls=None):
    r"""
    Set x-component of lateral velocity :math:`u_D` to *u_lat*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing u lateral boundary condition :::"
    print_text(s, cls=cls)
    self.assign_variable(self.u_lat, u_lat, cls=cls)
  
  def init_v_lat(self, v_lat, cls=None):
    r"""
    Set y-component of lateral velocity :math:`v_D` to *v_lat*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing v lateral boundary condition :::"
    print_text(s, cls=cls)
    self.assign_variable(self.v_lat, v_lat, cls=cls)
  
  def init_w_lat(self, w_lat, cls=None):
    r"""
    Set z-component of lateral velocity :math:`w_D` to *w_lat*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing w lateral boundary condition :::"
    print_text(s, cls=cls)
    self.assign_variable(self.w_lat, w_lat, cls=cls)
  
  def init_mask(self, mask, cls=None):
    r"""
    Set shelf mask :math:`M` to *M*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing shelf mask :::"
    print_text(s, cls=cls)
    self.assign_variable(self.mask, mask, cls=cls)
    self.shf_dofs = np.where(self.mask.vector().array() == 2.0)[0]
    self.gnd_dofs = np.where(self.mask.vector().array() == 1.0)[0]
  
  def init_U_mask(self, U_mask, cls=None):
    r"""
    Set velocity observation mask :math:`M_{\mathbf{u}}` to *U_mask*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing velocity mask :::"
    print_text(s, cls=cls)
    self.assign_variable(self.U_mask, U_mask, cls=cls)
    self.Uob_dofs         = np.where(self.U_mask.vector().array() == 1.0)[0]
    self.Uob_missing_dofs = np.where(self.U_mask.vector().array() == 0.0)[0]
  
  def init_lat_mask(self, lat_mask, cls=None):
    r"""
    Set lateral boundary mask :math:`M_D` to *lat_mask*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing lateral boundary mask :::"
    print_text(s, cls=cls)
    self.assign_variable(self.lat_mask, lat_mask, cls=cls)
  
  def init_d_x(self, d_x, cls=None):
    r"""
    Set x-component of normalized driving-stress :math:`d_x` to *d_x*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing x-component-normalized-driving-stress direction :::"
    print_text(s, cls=cls)
    self.assign_variable(self.d_x, d_x, cls=cls)
  
  def init_d_y(self, d_y, cls=None):
    r"""
    Set y-component of normalized driving-stress :math:`d_y` to *d_y*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing y-component-normalized-driving-stress direction :::"
    print_text(s, cls=cls)
    self.assign_variable(self.d_y, d_y, cls=cls)
  
  def init_time_step(self, dt, cls=None):
    r"""
    Set time step :math:`\Delta t` to *dt*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing time step :::"
    print_text(s, cls=cls)
    self.assign_variable(self.time_step, dt, cls=cls)
  
  def init_lat(self, lat, cls=None):
    r"""
    Set grid latitude to *lat*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing grid latitude :::"
    print_text(s, cls=cls)
    self.assign_variable(self.lat, lat, cls=cls)
  
  def init_lon(self, lon, cls=None):
    r"""
    Set grid longitude to *lon*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing grid longitude :::"
    print_text(s, cls=cls)
    self.assign_variable(self.lon, lon, cls=cls)
  
  def init_M_ii(self, M_ii, cls=None):
    r"""
    Set :math:`M_{ii}` to *M_ii*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_ii :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_ii, M_ii, cls=cls)
  
  def init_M_ij(self, M_ij, cls=None):
    r"""
    Set :math:`M_{ij}` to *M_ij*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_ij :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_ij, M_ij, cls=cls)
  
  def init_M_iz(self, M_iz, cls=None):
    r"""
    Set :math:`M_{iz}` to *M_iz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_iz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_iz, M_iz, cls=cls)
  
  def init_M_ji(self, M_ji, cls=None):
    r"""
    Set :math:`M_{ji}` to *M_ji*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_ji :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_ji, M_ji, cls=cls)
  
  def init_M_jj(self, M_jj, cls=None):
    r"""
    Set :math:`M_{jj}` to *M_jj*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_jj :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_jj, M_jj, cls=cls)
  
  def init_M_jz(self, M_jz, cls=None):
    r"""
    Set :math:`M_{jz}` to *M_jz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_jz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_jz, M_jz, cls=cls)
  
  def init_M_zi(self, M_zi, cls=None):
    r"""
    Set :math:`M_{zi}` to *M_zi*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_zi :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_zi, M_zi, cls=cls)
  
  def init_M_zj(self, M_zj, cls=None):
    r"""
    Set :math:`M_{zj}` to *M_zj*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_zj :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_zj, M_zj, cls=cls)
  
  def init_M_zz(self, M_zz, cls=None):
    r"""
    Set :math:`M_{zz}` to *M_zz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing M_zz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.M_zz, M_zz, cls=cls)
  
  def init_N_ii(self, N_ii, cls=None):
    r"""
    Set membrane stress :math:`N_{ii}` to *N_ii*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_ii :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_ii, N_ii, cls=cls)
  
  def init_N_ij(self, N_ij, cls=None):
    r"""
    Set membrane stress :math:`N_{ij}` to *N_ij*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_ij :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_ij, N_ij, cls=cls)
  
  def init_N_iz(self, N_iz, cls=None):
    r"""
    Set membrane stress :math:`N_{iz}` to *N_iz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_iz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_iz, N_iz, cls=cls)
  
  def init_N_ji(self, N_ji, cls=None):
    r"""
    Set membrane stress :math:`N_{ji}` to *N_ji*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_ji :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_ji, N_ji, cls=cls)
  
  def init_N_jj(self, N_jj, cls=None):
    r"""
    Set membrane stress :math:`N_{jj}` to *N_jj*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_jj :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_jj, N_jj, cls=cls)
  
  def init_N_jz(self, N_jz, cls=None):
    r"""
    Set membrane stress :math:`N_{jz}` to *N_jz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_jz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_jz, N_jz, cls=cls)
  
  def init_N_zi(self, N_zi, cls=None):
    r"""
    Set membrane stress :math:`N_{zi}` to *N_zi*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_zi :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_zi, N_zi, cls=cls)
  
  def init_N_zj(self, N_zj, cls=None):
    r"""
    Set membrane stress :math:`N_{zj}` to *N_zj*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_zj :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_zj, N_zj, cls=cls)
  
  def init_N_zz(self, N_zz, cls=None):
    r"""
    Set membrane stress :math:`N_{zz}` to *N_zz*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing N_zz :::"
    print_text(s, cls=cls)
    self.assign_variable(self.N_zz, N_zz, cls=cls)

  def init_alpha(self, alpha, cls=None):
    r"""
    Set temperate-zone marking coefficient :math:`\alpha` to *alpha*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing temperate-zone marking coefficient :::"
    print_text(s, cls=cls)
    self.assign_variable(self.alpha, alpha, cls=cls)

  def init_alpha_int(self, alpha_int, cls=None):
    r"""
    Set vertical integral of temperate zone marking coefficient 
    :math:`\int \alpha dz` to *alpha_int*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing temperate-zone thickness :::"
    print_text(s, cls=cls)
    self.assign_variable(self.alpha_int, alpha_int, cls=cls)

  def init_Fb(self, Fb, cls=None):
    r"""
    Set basal water discharge :math:`F_b` to *Fb*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing basal-water flux :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Fb, Fb, cls=cls)

  def init_Wbar(self, Wbar, cls=None):
    r"""
    Set vertically-averaged water contnet :math:`\bar{W}` to *Wbar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged water content :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Wbar, Wbar, cls=cls)

  def init_temp_rat(self, temp_rat, cls=None):
    r"""
    Set ratio of temperate ice :math:`\frac{1}{H}\int \alpha dz` to *temp_rat*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing temperate zone ratio :::"
    print_text(s, cls=cls)
    self.assign_variable(self.temp_rat, temp_rat, cls=cls)

  def init_Qbar(self, Qbar, cls=None):
    r"""
    Set vertically-averaged strain heat :math:`\bar{Q}` to *Qbar*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing vertically averaged strain-heat :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Qbar, Qbar, cls=cls)

  def init_PE(self, PE, cls=None):
    r"""
    Set Peclet number :math:`P_e` to *PE*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing grid Peclet number :::"
    print_text(s, cls=cls)
    self.assign_variable(self.PE, PE, cls=cls)

  def init_n_f(self, n, cls=None):
    r"""
    Set outward-normal vector :math:`\mathbf{n}`` to *n*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing outward-normal-vector function n_f :::"
    print_text(s, cls=cls)
    self.assign_variable(self.n_f, n, cls=cls)

  def init_Fb_bounds(self, Fb_min, Fb_max, cls=None):
    r"""
    Set upper and lower bounds for basal water discharge :math:`F_b^{\max}` 
    and :math:`F_b^{\min}` to *Fb_max* and *Fb_min*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing bounds for basal water flux Fb :::"
    print_text(s, cls=cls)
    self.init_Fb_min(Fb_min, cls)
    self.init_Fb_max(Fb_max, cls)

  def init_Fb_min(self, Fb_min, cls=None):
    r"""
    Set lowere bound of basal water discharge :math:`F_b` to *Fb_min*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing lower bound for basal water flux Fb :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Fb_min, Fb_min, cls=cls)

  def init_Fb_max(self, Fb_max, cls=None):
    r"""
    Set upper bound of basal water discharge :math:`F_b` to *Fb_max*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing upper bound for basal water flux Fb :::"
    print_text(s, cls=cls)
    self.assign_variable(self.Fb_max, Fb_max, cls=cls)

  def init_k_0(self, k_0, cls=None):
    r"""
    Set non-advective water flux coefficient :math:`k_0` to *k_0*.
    """
    if cls is None:
      cls = self.this
    s = "::: initializing non-advective flux coefficient k_0 :::"
    print_text(s, cls=cls)
    self.assign_variable(self.k_0, k_0, cls=cls)

  def init_beta_SIA(self, U_mag=None, eps=0.5):
    r"""
    Init :math:`\beta` from  :math:`\tau_b = \tau_d`, the shallow ice 
    approximation, using the observed surface velocity *U_mag* as approximate 
    basal velocity,

    .. math::

       \beta \Vert U_b \Vert = \rho g H \Vert \nabla S \Vert

    Args:

      :U_mag: basal velocity magnitude.

      :eps:   minimum velocity, default is 0.5 m/a.
    
    """
    s = "::: initializing beta from SIA :::"
    print_text(s, cls=self.this)
    Q        = self.Q
    rhoi     = self.rhoi
    g        = self.g
    gradS    = grad(self.S)
    H        = self.S - self.B
    U_s      = Function(Q, name='U_s')
    if U_mag == None:
      U_v                        = self.U_ob.vector().array()
      Ubar_v                     = self.Ubar.vector().array()
      U_v[self.Uob_missing_dofs] = Ubar_v[self.Uob_missing_dofs]
    else:
      U_v = U_mag.vector().array()
    U_v[U_v < eps] = eps
    self.assign_variable(U_s, U_v, cls=self.this)
    S_mag    = sqrt(inner(gradS, gradS) + DOLFIN_EPS)
    beta_0   = project((rhoi*g*H*S_mag) / U_s, Q, annotate=False)
    beta_0_v = beta_0.vector().array()
    beta_0_v[beta_0_v < 1e-2] = 1e-2
    self.betaSIA = Function(Q, name='betaSIA')
    self.assign_variable(self.betaSIA, beta_0_v, cls=self.this)
    
    if self.dim == 3:
      self.assign_variable(self.beta, DOLFIN_EPS, cls=self.this)
      bc_beta = DirichletBC(self.Q, self.betaSIA, self.ff, self.GAMMA_B_GND)
      bc_beta.apply(self.beta.vector())
      #self.assign_variable(self.beta, self.betaSIA, cls=self.this)
    elif self.dim == 2:
      self.assign_variable(self.beta, self.betaSIA, cls=self.this)
    print_min_max(self.beta, 'beta', cls=self.this)
      
  def init_beta_SIA_new_slide(self, U_mag=None, eps=0.5):
    r"""
    Init :math:`\beta` from  :math:`\tau_b = \tau_d`, the shallow ice 
    approximation, using the observed surface velocity *U_mag* as approximate 
    basal velocity,

    .. math::

       \beta \Vert U_b \Vert = \rho g H \Vert \nabla S \Vert

    Args:

      :U_mag: basal velocity magnitude.

      :eps:   minimum velocity, default is 0.5 m/a.
    
    """
    s = "::: initializing new sliding beta from SIA :::"
    print_text(s, cls=self.this)
    r        = 0.0
    Q        = self.Q
    rhoi     = self.rhoi
    rhow     = self.rhow
    g        = self.g
    gradS    = self.gradS
    H        = self.S - self.B
    D        = self.D
    p        = -0.383
    q        = -0.349
    
    U_s      = Function(Q, name='U_s')
    if U_mag == None:
      U_v = self.U_ob.vector().array()
    else:
      U_v = U_mag.vector().array()
    U_v[U_v < eps] = eps
    self.assign_variable(U_s, U_v, cls=self.this)
    
    Ne       = H + rhow/rhoi * D
    S_mag    = sqrt(inner(gradS, gradS) + DOLFIN_EPS)
    beta     = U_s**(1/p) / ( rhoi * g * H * S_mag * Ne**(q/p) )
    beta_0   = project(beta, Q, annotate=False)
    
    beta_0_v = beta_0.vector().array()
    beta_0_v[beta_0_v < DOLFIN_EPS] = DOLFIN_EPS
    #self.assign_variable(beta_0, beta_0_v)
    print_min_max(beta_0, 'beta_0', cls=self.this)

    #self.assign_variable(self.beta, beta_0)
    
    self.assign_variable(self.beta, DOLFIN_EPS, cls=self.this)
    bc_beta = DirichletBC(self.Q, beta_0, self.ff, GAMMA_B_GND)
    bc_beta.apply(self.beta.vector())
    
    #self.betaSIA = Function(Q)
    #self.assign_variable(self.betaSIA, beta_0_v)
    
  def init_beta_stats(self, mdl='Ubar', use_temp=False, mode='steady'):
    """
    """
    s    = "::: initializing beta from stats :::"
    print_text(s, cls=self.this)
    
    q_geo  = self.q_geo
    T_s    = self.T_surface
    adot   = self.adot
    Mb     = self.Mb
    Ubar   = self.Ubar
    Q      = self.Q
    B      = self.B
    S      = self.S
    T      = self.T
    T_s    = self.T_surface
    rho    = self.rhoi
    g      = self.g
    H      = S - B

    Ubar_v = Ubar.vector().array()
    Ubar_v[Ubar_v < 1e-10] = 1e-10
    self.assign_variable(Ubar, Ubar_v, cls=self.this)
           
    D      = Function(Q, name='D')
    B_v    = B.vector().array()
    D_v    = D.vector().array()
    D_v[B_v < 0] = B_v[B_v < 0]
    self.assign_variable(D, D_v, cls=self.this)

    gradS = as_vector([S.dx(0), S.dx(1), 0.0])
    gradB = as_vector([B.dx(0), B.dx(1), 0.0])
    gradH = as_vector([H.dx(0), H.dx(1), 0.0])

    nS   = sqrt(inner(gradS, gradS) + DOLFIN_EPS)
    nB   = sqrt(inner(gradB, gradB) + DOLFIN_EPS)
    nH   = sqrt(inner(gradH, gradH) + DOLFIN_EPS)
    
    #if mdl == 'Ubar':
    #  u_x    = -rho * g * H * S.dx(0)
    #  v_x    = -rho * g * H * S.dx(1)
    #  U_i    = as_vector([u_x,  v_x, 0.0])
    #  U_j    = as_vector([v_x, -u_x, 0.0])
    #elif mdl == 'U' or mdl == 'U_Ubar':
    #  U_i    = as_vector([self.u,  self.v, 0.0])
    #  U_j    = as_vector([self.v, -self.u, 0.0])
    U_i    = as_vector([self.u,  self.v, 0.0])
    U_j    = as_vector([self.v, -self.u, 0.0])
    Umag   = sqrt(inner(U_i,U_i) + DOLFIN_EPS)
    Uhat_i = U_i / Umag
    Uhat_j = U_j / Umag

    dBdi = dot(gradB, Uhat_i)
    dBdj = dot(gradB, Uhat_j)
    dSdi = dot(gradS, Uhat_i)
    dSdj = dot(gradS, Uhat_j)
    dHdi = dot(gradH, Uhat_i)
    dHdj = dot(gradH, Uhat_j)

    ini  = sqrt(rho * g * H * nS / (Umag + 0.1))

    x0   = S
    x1   = T_s
    x2   = nS
    x3   = D
    x4   = nB
    x5   = H
    x6   = q_geo
    x7   = adot
    x8   = T
    x9   = Mb
    x10  = self.u
    x11  = self.v
    x12  = self.w
    x13  = ln(Ubar + DOLFIN_EPS)
    x14  = ln(Umag + DOLFIN_EPS)
    x15  = ini
    x16  = dBdi
    x17  = dBdj
    x18  = dSdi
    x19  = dSdj
    x20  = nH
    x21  = self.tau_id
    x22  = self.tau_jd
    x23  = self.tau_ii
    x24  = self.tau_ij
    x25  = self.tau_ji
    x26  = self.tau_jj

    names = ['S', 'T_s', 'gradS', 'D', 'gradB', 'H', 'q_geo', 'adot', 'T',
             'Mb', 'u', 'v', 'w', 'ln(Ubar)', 'ln(Umag)', 'ini',
             'dBdi', 'dBdj', 'dSdi', 'dSdj', 'nablaH', 'tau_id', 'tau_jd',
             'tau_ii', 'tau_ij', 'tau_ji', 'tau_jj']
    names = np.array(names)

    if mdl == 'Ubar':
      if not use_temp:
        X    = [x0,x1,x5,x7,x13,x16,x18]
        idx  = [ 0, 1, 5, 7, 13, 16, 18]
        bhat = [ -1.01661102e+02,   6.59472291e-03,   8.34479667e-01,
                 -3.20751595e-04,  -1.86910058e+00,  -1.50122785e-01,
                 -1.61283407e+01,   3.42099244e+01,  -1.38190017e-07,
                 -2.42124307e-05,   5.28420031e-08,  -5.71485389e-05,
                 -3.75168897e-06,   6.62615357e-04,  -2.09616017e-03,
                 -1.63919106e-03,  -4.67468432e-07,   7.70150910e-03,
                 -1.06827565e-05,   5.82852747e-02,  -1.59176855e-01,
                  2.60703978e-08,   1.12176250e-04,  -9.96266233e-07,
                  1.54898171e-04,  -7.75201260e-03,  -3.97881378e-02,
                 -9.66212690e-04,  -6.88656946e-01,   2.86508703e+00,
                 -4.77406074e-03,   4.46234782e-03,  -9.93937326e-02,
                 -1.11058398e+01,   1.19703551e+01,  -3.46378138e+01]
        #bhat = [ -1.06707322e+02,   6.93681939e-03,   8.72090381e-01,
        #         -2.05377136e-04,  -1.68695225e+00,  -1.54427603e-01,
        #         -1.48494954e+01,   3.13320531e+01,  -1.46372911e-07,
        #         -2.54809386e-05,   5.58213888e-08,  -5.05686875e-05,
        #         -3.57485925e-06,   6.74423417e-04,  -1.90332998e-03,
        #         -1.70912922e-03,  -9.14015814e-07,   6.90894685e-03,
        #          5.38728829e-06,   5.52828014e-02,  -1.49677701e-01,
        #          2.10321794e-08,   1.26574205e-04,  -1.58804814e-06,
        #         -1.07066137e-04,  -6.59781673e-03,  -4.21221477e-02,
        #         -9.11842753e-04,  -5.91089434e-01,   2.37465616e+00,
        #         -4.79794725e-03,  -1.20787950e-03,  -8.37001425e-02,
        #         -1.35364012e+01,   2.01047113e+01,  -3.48057200e+01]
     
      else: 
        X    = [x0,x1,x5,x7,x8,x9,x13,x16,x18]
        idx  = [ 0, 1, 5, 7, 8, 9, 13, 16, 18]
        bhat = [  1.99093750e+01,  -9.37152784e-04,  -1.53849816e-03,
                 -2.72682710e-03,   3.11376629e+00,  -6.22550705e-02,
                 -4.78841821e+02,   1.18870083e-01,   1.46462501e+01,
                  4.73228083e+00,  -1.23039512e-05,   4.80948459e-08,
                 -1.75152253e-04,   1.57869882e-05,  -1.85979092e-03,
                 -5.31979350e-06,  -2.94994855e-04,  -2.88696470e-03,
                  9.87920894e-06,  -1.67014309e-02,   1.38310308e-05,
                  1.29911016e+00,   8.79462642e-06,   2.58486129e-02,
                  4.59079956e-01,  -1.62460133e-04,   8.39672735e-07,
                 -1.44977594e-02,   5.58957555e-07,   7.38625502e-04,
                 -9.92789432e-03,   6.02766800e-03,   2.74638935e-01,
                 -7.24036641e-05,  -4.63126335e-01,   2.92369712e+00,
                  5.07887934e-01,  -4.57929508e-04,  -8.33728342e-02,
                 -4.71625234e-01,  -5.85160316e-02,  -1.74723504e+01,
                 -1.83509536e+01,   5.35514345e-04,  -8.46507380e-02,
                 -1.60127263e+01]
    
    elif mdl == 'U':
      if not use_temp:
        X    = [x0,x1,x5,x7,x14,x16,x18]
        idx  = [ 0, 1, 5, 7, 14, 16, 18]
        bhat = [ -9.28289389e+01,   5.73687339e-03,   7.33526290e-01,
                  2.76998568e-03,  -1.08656857e-01,  -1.08545047e+00,
                 -1.50267782e+01,  -7.04864127e+01,  -7.76085391e-08,
                 -2.17802438e-05,  -4.99587467e-08,   5.87139196e-05,
                  1.64670170e-05,   1.06212966e-04,   7.11755177e-05,
                 -1.37677776e-03,  -9.08932836e-06,   3.60621065e-04,
                  2.97118032e-03,   5.50814766e-02,   2.21044611e-01,
                 -1.15497725e-07,   8.63993130e-05,  -2.12395318e-06,
                  7.21699958e-04,  -1.09346933e-02,  -3.12224072e-02,
                 -2.39690796e-02,  -2.95080157e-01,  -3.40502802e-01,
                 -2.62000881e-02,  -1.78157283e-02,   7.19763432e-02,
                 -1.94919730e+00,  -9.82413027e+00,  -7.61245200e+01]
      else:
        X    = [x0,x1,x5,x7,x8,x9,x14,x16,x18]
        idx  = [ 0, 1, 5, 7, 8, 9, 14, 16, 18]
        bhat = [  2.09623581e+01,   6.66919839e-04,  -7.02196170e-02,
                 -1.15080308e-03,   5.34783070e+00,  -7.11388758e-02,
                 -4.07361631e+01,   1.02018632e+00,  -1.86900651e+01,
                 -4.20181324e+01,  -9.26143019e-06,  -7.72058925e-08,
                 -4.15062408e-05,   7.02170069e-06,   2.70372865e-03,
                 -1.37333418e-05,   8.87920333e-05,   1.42938174e-03,
                  7.77557165e-06,  -2.35402146e-02,   3.04680358e-04,
                 -1.71597355e-01,   1.40252311e-04,   4.10097716e-02,
                  2.55567246e-01,  -1.33628767e-07,  -2.15459028e-06,
                  6.29599393e-05,  -4.11071912e-05,   1.28619782e-03,
                 -1.46657539e-02,   3.09279801e-03,  -2.27450062e-01,
                 -7.40025166e-03,  -5.06709113e-01,  -6.76120111e-01,
                  3.10802402e-01,  -5.34552872e-03,   2.19914707e-02,
                 -1.40943367e-01,   3.07890125e-01,  -9.03508676e+00,
                  8.27529346e+01,   6.60448755e-03,   2.42989633e+00,
                 -4.31461210e+01]
    
    elif mdl == 'U_Ubar':
      if not use_temp:
        X    = [x0,x1,x5,x7,x13,x14,x16,x18]
        idx  = [ 0, 1, 5, 7, 13, 14, 16, 18]
        bhat = [ -9.25221622e+01,   5.70295987e-03,   7.30768422e-01,
                  2.75877006e-03,   7.37861453e-02,  -2.93985236e-03,
                 -1.07390793e+00,  -1.45320123e+01,  -7.18521246e+01,
                 -7.86411913e-08,  -2.15769127e-05,  -4.80926515e-08,
                  5.56842889e-05,   1.28402687e-06,   1.12826733e-05,
                  9.07581727e-05,  -7.62357377e-05,  -1.37165484e-03,
                 -8.99331396e-06,  -3.36292037e-04,   4.24771193e-05,
                  2.97610385e-03,   5.34869351e-02,   2.28993842e-01,
                 -1.17987943e-07,   8.26468590e-05,   2.32815553e-06,
                 -6.66323072e-06,   6.73934903e-04,  -1.12192482e-02,
                 -3.22339742e-02,  -3.78492901e-04,  -2.38023512e-02,
                 -2.88687981e-01,  -4.11715791e-01,   3.06665249e-04,
                  3.29695662e-04,   4.96515338e-03,   1.28914720e-02,
                 -2.83133687e-02,  -3.08127082e-02,  -3.19074160e-02,
                 -1.60977763e+00,  -1.10451113e+01,  -7.66011531e+01]
      else:
        X    = [x0,x1,x5,x7,x8,x9,x13,x14,x16,x18]
        idx  = [ 0, 1, 5, 7, 8, 9, 13, 14, 16, 18]
        bhat = [  1.95228446e+01,   6.59477606e-04,  -6.45139002e-02,
                 -1.10071394e-03,   5.13699019e+00,  -6.45652015e-02,
                 -5.14739582e+01,  -3.68769001e-03,   9.57519905e-01,
                 -1.77507405e+01,  -4.37983921e+01,  -9.02491948e-06,
                 -7.61384926e-08,  -3.73066416e-05,   6.79516468e-06,
                  2.83564402e-03,  -4.68103812e-07,  -1.20747491e-05,
                  4.00845895e-05,   1.67755582e-03,   7.73371401e-06,
                 -2.23470170e-02,   2.78775317e-04,  -1.61211932e-01,
                  4.64633086e-05,   4.37335336e-04,   4.27466758e-02,
                  2.50573113e-01,  -4.81341231e-06,  -2.31708961e-06,
                 -1.68503900e-04,   3.54318161e-06,  -4.20165147e-05,
                  1.26878513e-03,  -1.54490818e-02,   2.66749014e-03,
                 -2.98194766e-01,  -2.92113296e-04,  -4.31378498e-03,
                 -4.83721711e-01,  -7.30055588e-01,   3.42250813e-01,
                 -3.22616161e-05,  -5.40195432e-03,   1.73408633e-02,
                 -1.31066469e-01,   9.73640123e-03,   2.61368301e-01,
                 -9.93273895e+00,   8.31773699e+01,  -5.74031885e-04,
                  9.54289863e-03,  -3.57353698e-02,   3.62295735e-03,
                  2.54399352e+00,  -4.21129483e+01]
    
    elif mdl == 'stress':
      X    = [x0,x1,x5,x7,x14,x16,x18,x21,x23,x24,x25,x26]
      idx  = [ 0, 1, 5, 7, 14, 16, 18, 21, 23, 24, 25, 26]
      bhat = [  5.47574225e+00,   9.14001489e-04,  -1.03229081e-03,
               -7.04987042e-04,   2.15686223e+00,  -1.52869679e+00,
               -1.74593819e+01,  -2.05459701e+01,  -1.23768850e-05,
                2.01460255e-05,   1.97622781e-05,   3.68067438e-05,
                6.63468606e-06,  -3.69046174e-06,  -4.47828887e-08,
               -3.67070759e-05,   2.53827543e-05,  -1.88069561e-05,
                2.05942231e-03,  -5.95566325e-10,   1.00881255e-09,
                6.11553989e-10,  -4.11737126e-10,   6.27370976e-10,
                3.42275389e-06,  -8.17017771e-03,   4.01803819e-03,
                6.78767571e-02,   4.29444354e-02,   4.45551518e-08,
               -8.23509210e-08,  -7.90182526e-08,  -1.48650850e-07,
               -2.36138203e-08,  -4.75130905e-05,  -1.81655894e-05,
                9.79852186e-04,  -1.49411705e-02,  -2.35701903e-10,
                2.32406866e-09,   1.48224703e-09,  -1.09016625e-09,
               -1.31162142e-09,   1.47593911e-02,  -1.84965301e-01,
               -1.62413731e-01,   2.38867744e-07,   2.09579112e-07,
                6.11572155e-07,   1.44891826e-06,  -4.94537953e-07,
               -3.30400642e-01,   7.93664407e-01,   7.76571489e-08,
               -1.64476914e-07,  -2.13414311e-07,   4.75810302e-07,
                2.55787543e-07,  -6.37972323e+00,  -3.77364196e-06,
                8.65062737e-08,   6.13207853e-06,   8.39233482e-07,
               -3.76402983e-06,  -2.02633500e-05,  -7.28788200e-06,
               -2.72030382e-05,  -1.33298507e-05,   1.11838930e-05,
                9.74762098e-14,  -2.37844072e-14,  -1.11310490e-13,
                8.91237008e-14,   1.16770903e-13,   5.77230478e-15,
               -4.87322338e-14,   9.62949381e-14,  -2.12122129e-13,
                1.55871983e-13]
   
    for xx,nam in zip(X, names[idx]):
      print_min_max(xx, nam, cls=self.this)

    X_i  = []
    X_i.extend(X)
     
    for i,xx in enumerate(X):
      if mdl == 'Ubar' or mdl == 'U' and not use_temp:
        k = i
      else:
        k = i+1
      for yy in X[k:]:
        X_i.append(xx*yy)
    
    #self.beta_f = exp(Constant(bhat[0]))
    self.beta_f = Constant(bhat[0])
    
    for xx,bb in zip(X_i, bhat[1:]):
      self.beta_f += Constant(bb)*xx
      #self.beta_f *= exp(Constant(bb)*xx)
    self.beta_f = exp(self.beta_f)**2
    
    #if mode == 'steady':
    #  beta0                   = project(self.beta_f, Q, annotate=False)
    #  beta0_v                 = beta0.vector().array()
    #  beta0_v[beta0_v < 1e-2] = 1e-2
    #  self.assign_variable(beta0, beta0_v, cls=self.this)
    #
    #  self.assign_variable(self.beta, 1e-2, cls=self.this)
    #  bc_beta = DirichletBC(self.Q, beta0, self.ff, self.GAMMA_B_GND)
    #  bc_beta.apply(self.beta.vector())
    
    if mode == 'steady':
      beta0  = project(self.beta_f, Q, annotate=False)
      beta0_v                 = beta0.vector().array()
      beta0_v[beta0_v < DOLFIN_EPS] = DOLFIN_EPS
      self.init_beta(beta0_v, cls=self.this)
    elif mode == 'transient':
      self.assign_variable(self.beta, 200.0, cls=self.this)
    
    print_min_max(self.beta, 'beta_hat', cls=self.this)
 
  def update_stats_beta(self):
    """
    Re-compute the statistical friction field and save into model.beta.
    """
    s    = "::: updating statistical beta :::"
    print_text(s, self.D3Model_color)
    beta   = project(self.beta_f, self.Q, annotate=False)
    beta_v = beta.vector().array()
    ##betaSIA_v = self.betaSIA.vector().array()
    ##beta_v[beta_v < 10.0]   = betaSIA_v[beta_v < 10.0]
    beta_v[beta_v < 0.0]    = 0.0
    #beta_v[beta_v > 2500.0] = 2500.0
    self.assign_variable(self.beta, beta_v, cls=self.this)
     
  def init_b_SIA(self, b, U_ob, gradS):
    r"""
    Init rate-factor b from U_ob. 
    """
    s = "::: initializing b from U_ob :::"
    print_text(s, cls=self.this)
   
    x      = self.x
    S      = self.S
    Q      = self.Q
    rhoi   = self.rhoi
    rhow   = self.rhow
    g      = self.g
    u      = U_ob[0]
    v      = U_ob[1]
    n      = 3.0
    
    class Depth(Expression):
      def eval(self, values, x):
        values[0] = min(0, x[2])
    D = Depth(element = Q.ufl_element())
    
    N      = FacetNormal(self.mesh)
    dSde   = ds(4)
           
    b_f    = TrialFunction(Q)
    phi    = TestFunction(Q)

    epi    = self.strain_rate(U_ob)
    ep_xx  = epi[0,0]
    ep_yy  = epi[1,1]
    ep_xy  = epi[0,1]
    ep_xz  = epi[0,2]
    ep_yz  = epi[1,2]   
 
    epsdot = ep_xx**2 + ep_yy**2 + ep_xx*ep_yy + ep_xy**2 + ep_xz**2 + ep_yz**2
    eta    = 0.5 * b_f * (epsdot + 1e-10)**((1-n)/(2*n))

    f_w    = rhoi*g*(S - x[2]) + rhow*g*D

    epi_1  = as_vector([   2*u.dx(0) + v.dx(1), 
                        0.5*(u.dx(1) + v.dx(0)),
                        0.5* u.dx(2)            ])
    epi_2  = as_vector([0.5*(u.dx(1) + v.dx(0)),
                             u.dx(0) + 2*v.dx(1),
                        0.5* v.dx(2)            ])

    R  = - 2 * eta * dot(epi_1, grad(phi)) * dx \
         + rhoi * g * gradS[0] * phi * dx \
         #+ 2 * eta * dot(epi_2, grad(phi)) * dx \
         #+ rhoi * g * gradS[1] * phi * dx \
   
    b_f = Function(Q)
    solve(lhs(R) == rhs(R), b_f, annotate=False)
    self.assign_variable(b, b_f, cls=self.this)

  def form_energy_dependent_rate_factor(self):
    """
    formulates energy-dependent rate factor A.
    """
    s = "::: formulating energy-dependent rate-factor :::"
    print_text(s, cls=self.this)
    
    Tp          = self.Tp
    W           = self.W
    R           = self.R
    E           = self.E
    E_shf       = self.E_shf
    E_gnd       = self.E_gnd
    a_T         = conditional( lt(Tp, 263.15),  self.a_T_l, self.a_T_u)
    Q_T         = conditional( lt(Tp, 263.15),  self.Q_T_l, self.Q_T_u)
    W_T         = conditional( lt(W,  0.01),    W,          0.01)
    self.A_shf  = E_shf*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp))
    self.A_gnd  = E_gnd*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp))
    self.A      = E*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp))

  def calc_A(self):
    """
    calculates rate-factor A, set to model.A.
    """
    Tp          = self.Tp
    W           = self.W
    R           = self.R
    E           = self.E
    a_T         = conditional( lt(Tp, 263.15),  self.a_T_l, self.a_T_u)
    Q_T         = conditional( lt(Tp, 263.15),  self.Q_T_l, self.Q_T_u)
    W_T         = conditional( lt(W,  0.01),    W,          0.01)
    A           = E*a_T*(1 + 181.25*W_T)*exp(-Q_T/(R*Tp))
    self.A      = A
    #A           = project(A, annotate=False)
    #self.init_A(A)
 
  def calc_eta(self, epsdot):
    """
    Calculates viscosity, set to model.eta.
    """
    s     = "::: calculating viscosity :::"
    print_text(s, cls=self.this)
    eps_reg = self.eps_reg
    A       = self.A
    n       = self.n

    # calculate viscosity :
    eta     = 0.5 * A**(-1/n) * (epsdot + eps_reg)**((1-n)/(2*n))
    self.eta = eta
    #eta     = project(eta, annotate=False)
    #self.init_eta(eta)

  def calc_vert_average(self, u):
    """
    Calculates the vertical average of a given function space and function.  
    
    :param u: Function representing the model's function space
    :rtype:   Dolfin projection and Function of the vertical average
    """
    raiseNotDefined()

  def calc_normal_vector(self, cls=None):
    """
    calculates the outward normal vector as a FEniCS function.  This could then
    be used in any DirichletBC.  Saved to self.n_f.
    """
    s     = "::: calculating normal-vector function :::"
    print_text(s, cls=cls)

    n       = self.N
    n_trial = TrialFunction(self.V)
    n_test  = TestFunction(self.V)

    a = inner(n_trial, n_test)*dx
    L = inner(n,       n_test)*ds

    A = assemble(a, keep_diagonal=True)
    A.ident_zeros() # Regularize the matrix
    b = assemble(L)

    n = Function(self.V)
    solve(A, n.vector(), b, 'cg', 'amg')
    
    area = assemble(Constant(1.0)*ds(self.mesh))
    nds  = assemble(inner(n, n)*ds)
    s = "    - average value of normal on boundary: %.3f - " % (nds / area)
    print_text(s, cls=cls)
    
    self.init_n_f(n, cls=cls)

  def get_xy_velocity_angle(self, U):
    """
    Returns the angle in radians of the horizontal velocity vector from 
    the x-axis.
    """
    u,v,w   = U.split(True)
    u_v     = u.vector().array()
    v_v     = v.vector().array()
    theta_v = np.arctan2(v_v, u_v)
    Q       = u.function_space()
    theta   = Function(Q, name='theta_xy_U_angle')
    self.assign_variable(theta, theta_v, cls=self.this)
    return theta

  def get_xz_velocity_angle(self):
    """
    Returns the angle in radians of the vertical velocity vector from 
    the x-axis.
    """
    u,v,w   = self.U3.split(True)
    u_v     = u.vector().array()
    w_v     = w.vector().array()
    theta_v = np.arctan2(w_v, u_v)
    theta   = Function(self.Q, name='theta_xz_U_angle')
    self.assign_variable(theta, theta_v, cls=self.this)
    return theta

  def z_rotation_matrix(self, theta):
    """
    get rotation matrix about the z axes by angle <theta>.
    """
    c  = cos(theta)
    s  = sin(theta)
    Rz = as_matrix([[c, -s, 0],
                    [s,  c, 0],
                    [0,  0, 1]])
    return Rz

  def y_rotation_matrix(self, theta):
    """
    get rotation matrix about the y axes by angle <theta>.
    """
    c  = cos(theta)
    s  = sin(theta)
    Ry = as_matrix([[ c, 0, s],
                    [ 0, 1, 0],
                    [-s, 0, c]])
    return Ry

  def rotate_tensor(self, M, R):
    """
    rotate the tnesor <M> by the rotation matrix <R>.
    """
    if len(M.ufl_shape) == 2:
      Mr = dot(R, dot(M, R.T))
    elif len(M.ufl_shape) == 1:
      Mr = dot(R, M)
    else:
      s   = ">>> METHOD 'rotate_tensor' REQUIRES RANK 2 OR 1 TENSOR <<<"
      print_text(s, 'red', 1)
      sys.exit(1)
    return Mr

  def get_norm(self, U, type='l2'):
    """
    returns the norm of vector <U>.
    """
    # iterate through each component and convert to array :
    U_v = []
    for u in U:
      # convert to array and normailze the components of U :
      u_v = u.vector().array()
      U_v.append(u_v)
    U_v = np.array(U_v)

    # calculate the norm :
    if type == 'l2':
      norm_u = np.sqrt(np.sum(U_v**2,axis=0))
    elif type == 'linf':
      norm_u = np.amax(U_v,axis=0)
    
    return U_v, norm_u

  def normalize_vector(self, U):
    """
    Create a normalized vector of the vector <U>.
    """
    s   = "::: normalizing vector :::"
    print_text(s, cls=self.this)
    
    Q = U[0].function_space()

    U_v, norm_u = self.get_norm(U)

    norm_u[norm_u <= 0.0] = 1e-15
    
    # normalize the vector :
    U_v /= norm_u
    
    # convert back to fenics :
    U_f = []
    for u_v in U_v:
      u_f = Function(Q, name='u_f')
      self.assign_variable(u_f, u_v, cls=self.this)
      U_f.append(u_f)

    # return a UFL vector :
    return as_vector(U_f)

  def assign_submesh_variable(self, u_to, u_from):
    """
    """
    s   = "::: assigning submesh variable :::"
    print_text(s, cls=self.this)
    lg = LagrangeInterpolator()
    lg.interpolate(u_to, u_from)
    print_min_max(u_to, u_to.name(), cls=self)

  def assign_variable(self, u, var, cls=None, annotate=False):
    """
    Manually assign the values from <var> to Function <u>.  <var> may be an
    array, float, Expression, or Function.
    """
    if cls is None:
      cls = super(type(self), self)
    if isinstance(var, float) or isinstance(var, int):
      if    isinstance(u, GenericVector) or isinstance(u, Function) \
         or isinstance(u, dolfin.functions.function.Function):
        u.vector()[:] = var
      elif  isinstance(u, Constant):
        u.assign(var)
      elif  isinstance(u, float) or isinstance(u, int):
        u = var
    
    elif isinstance(var, np.ndarray):
      if var.dtype != np.float64:
        var = var.astype(np.float64)
      u.vector().set_local(var)
      u.vector().apply('insert')
    
    elif isinstance(var, Expression) \
      or isinstance(var, Constant)  \
      or isinstance(var, dolfin.functions.constant.Constant) \
      or isinstance(var, Function) \
      or isinstance(var, dolfin.functions.function.Function) \
      or isinstance(var, GenericVector):
      u.assign(var, annotate=annotate)
      #u.interpolate(var, annotate=annotate)

    #elif isinstance(var, GenericVector):
    #  self.assign_variable(u, var.array(), annotate=annotate, cls=cls)

    elif isinstance(var, str):
      File(var) >> u

    elif isinstance(var, HDF5File):
      var.read(u, u.name())

    else:
      s =  "*************************************************************\n" + \
           "assign_variable() function requires a Function, array, float,\n" + \
           " int, Vector, Expression, Constant, or string path to .xml,\n"   + \
           "not %s.  Replacing object entirely\n" + \
           "*************************************************************"
      print_text(s % type(var) , 'red', 1)
      u = var
    print_min_max(u, u.name(), cls=cls)

  def save_hdf5(self, u, f, name=None):
    """
    Save a :class:`~fenics.Function` *u* to *f* .h5 file in the hdf5 
    subdirectory of ``self.out_dir``.  If *name* = ``None``, this will 
    save the flie under ``u.name()``.
    """
    if name == None:
      name = u.name()
    s = "::: writing '%s' variable to hdf5 file :::" % name
    print_text(s, 'green')#cls=self.this)
    f.write(u, name)
    print_text("    - done -", 'green')#cls=self.this)

  def save_pvd(self, var, name, f_file=None):
    """
    Save a <name>.pvd file of the FEniCS Function <var> to this model's log 
    directory specified by model.out_dir.  If <f_file> is a File object, save 
    to this instead.
    """
    if f_file != None:
      s       = "::: saving %s.pvd file :::" % name
      print_text(s, 'green')#cls=self.this)
      f_file << var
    else:
      s       = "::: saving %spvd/%s.pvd file :::" % (self.out_dir, name)
      print_text(s, 'green')#cls=self.this)
      File(self.out_dir + 'pvd/' + name + '.pvd') << var

  def save_xdmf(self, var, name, f_file=None, t=0.0):
    """
    Save a <name>.xdmf file of the FEniCS Function <var> to this model's log 
    directory specified by model.out_dir.  If <f_file> is a File object, save 
    to this instead.
    """
    if f_file != None:
      s       = "::: saving %s.xdmf file :::" % name
      print_text(s, 'green')#cls=self.this)
      f_file << (var, float(t))
    else :
      s       = "::: saving %sxdmf/%s.xdmf file :::" % (self.out_dir, name)
      print_text(s, 'green')#cls=self.this)
      f_file = XDMFFile(self.out_dir + 'xdmf/' +  name + '.xdmf')
      f_file.write(var)
    
  def save_list_to_hdf5(self, lst, h5File):
    """
    save a list of functions or coefficients <lst> to hdf5 file <h5File>.
    """
    s    = '::: saving variables in list arg post_tmc_save_vars :::'
    print_text(s, cls=self.this)
    for var in lst:
      self.save_hdf5(var, f=h5File)

  def save_subdomain_data(self, h5File):
    """
    save all the subdomain data to hd5f file <h5File>.
    """
    raiseNotDefined()

  def save_mesh(self, h5File): 
    """
    save the mesh to hdf5 file <h5File>.
    """
    s = "::: writing 'mesh' to supplied hdf5 file :::"
    print_text(s, cls=self.this)
    h5File.write(self.mesh, 'mesh')
  
  def solve_hydrostatic_pressure(self, annotate=False, cls=None):
    """
    Solve for the hydrostatic pressure 'p'.
    """
    raiseNotDefined()
  
  def initialize_variables(self):
    """
    Initializes the class's variables to default values that are then set
    by the individually created model.
    """
    s = "::: initializing basic variables :::"
    print_text(s, cls=self.this)

    # Coordinates of various types 
    self.x             = SpatialCoordinate(self.mesh)
    self.h             = CellSize(self.mesh)
    self.N             = FacetNormal(self.mesh)
    self.lat           = Function(self.Q, name='lat')
    self.lon           = Function(self.Q, name='lon')
    self.n_f           = Function(self.V, name='n_f')

    # time step :
    self.time_step = Constant(100.0)
    self.time_step.rename('time_step', 'time step')

    # shelf mask (2 if shelf) :
    self.mask          = Function(self.Q, name='mask')
    self.init_mask(1.0) # default to all grounded ice 

    # lateral boundary mask (1 if on lateral boundary) :
    self.lat_mask      = Function(self.Q, name='lat_mask')

    # velocity mask (1 if velocity measurements present) :
    self.U_mask        = Function(self.Q, name='U_mask')

    # topography :
    self.S             = Function(self.Q_non_periodic, name='S')
    self.B             = Function(self.Q_non_periodic, name='B')
    
    # velocity observations :
    self.U_ob          = Function(self.Q, name='U_ob')
    self.u_ob          = Function(self.Q, name='u_ob')
    self.v_ob          = Function(self.Q, name='v_ob')
    
    # unified velocity (non-periodic because it is always known everywhere) :
    self.U_mag         = Function(self.Q,               name='U_mag')
    self.U3            = Function(self.Q3_non_periodic, name='U3')
    u,v,w              = self.U3.split()
    u.rename('u', '')
    v.rename('v', '')
    w.rename('w', '')
    self.u             = u
    self.v             = v
    self.w             = w
    self.assx  = FunctionAssigner(u.function_space(), self.Q_non_periodic)
    self.assy  = FunctionAssigner(v.function_space(), self.Q_non_periodic)
    self.assz  = FunctionAssigner(w.function_space(), self.Q_non_periodic)

    # momentum model :
    self.eta           = Function(self.Q, name='eta')
    self.p             = Function(self.Q_non_periodic, name='p')
    self.beta          = Function(self.Q, name='beta')
    self.E             = Function(self.Q, name='E')
    self.E_gnd         = Function(self.Q, name='E_gnd')
    self.E_shf         = Function(self.Q, name='E_shf')
    self.A             = Function(self.Q, name='A')
    self.A_gnd         = Function(self.Q, name='A_gnd')
    self.A_shf         = Function(self.Q, name='A_shf')
    self.u_lat         = Function(self.Q, name='u_lat')
    self.v_lat         = Function(self.Q, name='v_lat')
    self.w_lat         = Function(self.Q, name='w_lat')
    self.lam           = Function(self.Q, name='lam')
    self.init_E(1.0) # always use no enhancement on rate-factor A 
    
    # energy model :
    self.T             = Function(self.Q, name='T')
    self.Tp            = Function(self.Q, name='Tp')
    self.q_geo         = Function(self.Q, name='q_geo')
    self.q_fric        = Function(self.Q, name='q_fric')
    self.gradT_B       = Function(self.Q, name='gradT_B')
    self.gradTm_B      = Function(self.Q, name='gradTm_B')
    self.theta         = Function(self.Q, name='theta')
    self.W             = Function(self.Q, name='W')
    self.Wc            = Function(self.Q, name='Wc')
    self.Mb            = Function(self.Q, name='Mb')
    self.rhob          = Function(self.Q, name='rhob')
    self.T_melt        = Function(self.Q, name='T_melt')     # pressure-melting
    self.theta_melt    = Function(self.Q, name='theta_melt') # pressure-melting
    self.T_surface     = Function(self.Q, name='T_surface')
    self.alpha         = Function(self.Q, name='alpha')
    self.alpha_int     = Function(self.Q, name='alpha_int')
    self.Fb            = Function(self.Q, name='Fb')
    self.PE            = Function(self.Q, name='PE')
    self.Wbar          = Function(self.Q, name='Wbar')
    self.Fb_min        = Function(self.Q, name='Fb_min')
    self.Fb_max        = Function(self.Q, name='Fb_max')
    self.Qbar          = Function(self.Q, name='Qbar')
    self.temp_rat      = Function(self.Q, name='temp_rat')
    self.k_0           = Constant(1.0,    name='k_0')
    self.k_0.rename('k_0', 'k_0')
    
    # adjoint model :
    self.control_opt   = Function(self.Q, name='control_opt')

    # balance Velocity model :
    self.adot          = Function(self.Q, name='adot')
    self.d_x           = Function(self.Q, name='d_x')
    self.d_y           = Function(self.Q, name='d_y')
    self.Ubar          = Function(self.Q, name='Ubar')
    self.uhat          = Function(self.Q, name='uhat')
    self.vhat          = Function(self.Q, name='vhat')
    
    # Stress-balance model (this is always non-periodic) :
    self.M_ii          = Function(self.Q_non_periodic, name='M_ii')
    self.M_ij          = Function(self.Q_non_periodic, name='M_ij')
    self.M_iz          = Function(self.Q_non_periodic, name='M_iz')
    self.M_ji          = Function(self.Q_non_periodic, name='M_ji')
    self.M_jj          = Function(self.Q_non_periodic, name='M_jj')
    self.M_jz          = Function(self.Q_non_periodic, name='M_jz')
    self.M_zi          = Function(self.Q_non_periodic, name='M_zi')
    self.M_zj          = Function(self.Q_non_periodic, name='M_zj')
    self.M_zz          = Function(self.Q_non_periodic, name='M_zz')
    self.N_ii          = Function(self.Q_non_periodic, name='N_ii')
    self.N_ij          = Function(self.Q_non_periodic, name='N_ij')
    self.N_iz          = Function(self.Q_non_periodic, name='N_iz')
    self.N_ji          = Function(self.Q_non_periodic, name='N_ji')
    self.N_jj          = Function(self.Q_non_periodic, name='N_jj')
    self.N_jz          = Function(self.Q_non_periodic, name='N_jz')
    self.N_zi          = Function(self.Q_non_periodic, name='N_zi')
    self.N_zj          = Function(self.Q_non_periodic, name='N_zj')
    self.N_zz          = Function(self.Q_non_periodic, name='N_zz')

  def home_rolled_newton_method(self, R, U, J, bcs, atol=1e-7, rtol=1e-10,
                                relaxation_param=1.0, max_iter=25,
                                method='cg', preconditioner='amg',
                                cb_ftn=None):
    """
    Appy Newton's method.

    Args:
     
      :R:                residual of system
      :U:                unknown to determine
      :J:                Jacobian
      :bcs:              set of Dirichlet boundary conditions
      :atol:             absolute stopping tolerance
      :rtol:             relative stopping tolerance
      :relaxation_param: ratio of down-gradient step to take each iteration.
      :max_iter:         maximum number of iterations to perform
      :method:           linear solution method
      :preconditioner:   preconditioning method to use with ``Krylov`` solver
      :cb_ftn:           at the end of each iteration, this is called
    """
    converged  = False
    lmbda      = relaxation_param   # relaxation parameter
    nIter      = 0                  # number of iterations
   
    # need to homogenize the boundary, as the residual is always zero over
    # essential boundaries :
    bcs_u = []
    for bc in bcs:
      bc = DirichletBC(bc)
      bc.homogenize()
      bcs_u.append(bc)
    
    # the direction of decent :
    d = Function(U.function_space()) 
    
    while not converged and nIter < max_iter:
      # assemble system :
      A, b    = assemble_system(J, -R, bcs_u)
      
      # determine step direction :
      solve(A, d.vector(), b, method, preconditioner, annotate=False)
    
      # calculate residual :
      residual  = b.norm('l2')
    
      # set initial residual : 
      if nIter == 0:
        residual_0 = residual

      # the relative residual :
      rel_res = residual/residual_0

      # check for convergence :
      converged = residual < atol or rel_res < rtol
      
      # move U down the gradient :
      U.vector()[:] += lmbda*d.vector()
      
      # increment counter :
      nIter += 1
    
      # print info to screen :
      if self.MPI_rank == 0:
        string = "Newton iteration %d: r (abs) = %.3e (tol = %.3e) " \
                 +"r (rel) = %.3e (tol = %.3e)"
        print string % (nIter, residual, atol, rel_res, rtol)

      # call the callback function, if desired :
      if cb_ftn is not None:
        s    = "::: calling home-rolled Newton method callback :::"
        print_text(s, cls=self.this)
        cb_ftn()

  def thermo_solve(self, momentum, energy, wop_kwargs,
                   callback=None, atol=1e2, rtol=1e0, max_iter=50,
                   iter_save_vars=None, post_tmc_save_vars=None,
                   starting_i=1):
    r""" 
    Perform thermo-mechanical coupling between momentum and energy.

    Args:

      :momentum:       a :class:`~momentum.Momentum` instance
      :energy:         a :class:`~energy.Energy` instance.  Currently this only 
                       works for :class:`~energy.Enthalpy`
      :wop_kwargs:     a :py:class:`~dict` of arguments for water-optimization 
                       method :func:`~energy.Energy.optimize_water_flux`
      :callback:       a function that is called back at the end of each 
                       iteration
      :atol:           absolute stopping tolerance 
                       :math:`a_{tol} \leq r = \Vert \theta_n - \theta_{n-1} \Vert`
      :rtol:           relative stopping tolerance
                       :math:`r_{tol} \leq \Vert r_n - r_{n-1} \Vert`
      :max_iter:       maximum number of iterations to perform
      :iter_save_vars: python :py:class:`~list` containing functions to 
                       save each iteration
      :starting_i:     if you are restarting this process, you may start 
                       it at a later iteration. 
    """
    s    = '::: performing thermo-mechanical coupling with atol = %.2e, ' + \
           'rtol = %.2e, and max_iter = %i :::'
    print_text(s % (atol, rtol, max_iter), cls=self.this)
    
    from cslvr import Momentum
    from cslvr import Energy
    
    if not isinstance(momentum, Momentum):
      s = ">>> thermo_solve REQUIRES A 'Momentum' INSTANCE, NOT %s <<<"
      print_text(s % type(momentum) , 'red', 1)
      sys.exit(1)
    
    if not isinstance(energy, Energy):
      s = ">>> thermo_solve REQUIRES AN 'Energy' INSTANCE, NOT %s <<<"
      print_text(s % type(energy) , 'red', 1)
      sys.exit(1)

    # mark starting time :
    t0   = time()

    # ensure that we have a steady-state form :
    if energy.transient:
      energy.make_steady_state()

    # retain base install directory :
    out_dir_i = self.out_dir

    # directory for saving convergence history :
    d_hist   = self.out_dir + 'tmc/convergence_history/'
    if not os.path.exists(d_hist) and self.MPI_rank == 0:
      os.makedirs(d_hist)

    # number of digits for saving variables :
    n_i  = len(str(max_iter))
    
    # get the bounds of Fb, the max will be updated based on temperate zones :
    if energy.energy_flux_mode == 'Fb':
      bounds = copy(wop_kwargs['bounds'])
      self.init_Fb_min(bounds[0], cls=self.this)
      self.init_Fb_max(bounds[1], cls=self.this)
      wop_kwargs['bounds']  = (self.Fb_min, self.Fb_max)

    # L_2 erro norm between iterations :
    abs_error = np.inf
    rel_error = np.inf
      
    # number of iterations, from a starting point (useful for restarts) :
    if starting_i <= 1:
      counter = 1
    else:
      counter = starting_i
   
    # previous velocity for norm calculation
    U_prev    = self.theta.copy(True)

    # perform a fixed-point iteration until the L_2 norm of error 
    # is less than tolerance :
    while abs_error > atol and rel_error > rtol and counter <= max_iter:
       
      # set a new unique output directory :
      out_dir_n = 'tmc/%0*d/' % (n_i, counter)
      self.set_out_dir(out_dir_i + out_dir_n)
      
      # solve velocity :
      momentum.solve(annotate=False)

      # update pressure-melting point :
      energy.calc_T_melt(annotate=False)

      # calculate basal friction heat flux :
      momentum.calc_q_fric()
      
      # derive temperature and temperature-melting flux terms :
      energy.calc_basal_temperature_flux()
      energy.calc_basal_temperature_melting_flux()

      # solve energy steady-state equations to derive temperate zone :
      energy.derive_temperate_zone(annotate=False)
      
      # fixed-point interation for thermal parameters and discontinuous 
      # properties :
      energy.update_thermal_parameters(annotate=False)
      
      # calculate the basal-melting rate :
      energy.solve_basal_melt_rate()
      
      # always initialize Fb to the zero-energy-flux bc :  
      Fb_v = self.Mb.vector().array() * self.rhoi(0) / self.rhow(0)
      self.init_Fb(Fb_v)
  
      # update bounds based on temperate zone :
      if energy.energy_flux_mode == 'Fb':
        Fb_m_v                 = self.Fb_max.vector().array()
        alpha_v                = self.alpha.vector().array()
        Fb_m_v[:]              = DOLFIN_EPS
        Fb_m_v[alpha_v == 1.0] = bounds[1]
        self.init_Fb_max(Fb_m_v, cls=self.this)
      
      # optimize the flux of water to remove abnormally high water :
      if energy.energy_flux_mode == 'Fb':
        energy.optimize_water_flux(**wop_kwargs)

      # solve the energy-balance and partition T and W from theta :
      energy.solve(annotate=False)
      
      # calculate L_2 norms :
      abs_error_n  = norm(U_prev.vector() - self.theta.vector(), 'l2')
      tht_nrm      = norm(self.theta.vector(), 'l2')

      # save convergence history :
      if counter == 1:
        rel_error  = abs_error_n
        if self.MPI_rank == 0:
          err_a = np.array([abs_error_n])
          nrm_a = np.array([tht_nrm])
          np.savetxt(d_hist + 'abs_err.txt',    err_a)
          np.savetxt(d_hist + 'theta_norm.txt', nrm_a)
      else:
        rel_error = abs(abs_error - abs_error_n)
        if self.MPI_rank == 0:
          err_n = np.loadtxt(d_hist + 'abs_err.txt')
          nrm_n = np.loadtxt(d_hist + 'theta_norm.txt')
          err_a = np.append(err_n, np.array([abs_error_n]))
          nrm_a = np.append(nrm_n, np.array([tht_nrm]))
          np.savetxt(d_hist + 'abs_err.txt',     err_a)
          np.savetxt(d_hist + 'theta_norm.txt',  nrm_a)

      # print info to screen :
      if self.MPI_rank == 0:
        s0    = '>>> '
        s1    = 'TMC fixed-point iteration %i (max %i) done: ' \
                 % (counter, max_iter)
        s2    = 'r (abs) = %.2e ' % abs_error
        s3    = '(tol %.2e), '    % atol
        s4    = 'r (rel) = %.2e ' % rel_error
        s5    = '(tol %.2e)'      % rtol
        s6    = ' <<<'
        text0 = get_text(s0, 'red', 1)
        text1 = get_text(s1, 'red')
        text2 = get_text(s2, 'red', 1)
        text3 = get_text(s3, 'red')
        text4 = get_text(s4, 'red', 1)
        text5 = get_text(s5, 'red')
        text6 = get_text(s6, 'red', 1)
        print text0 + text1 + text2 + text3 + text4 + text5 + text6
      
      # update error stuff and increment iteration counter :
      abs_error    = abs_error_n
      U_prev       = self.theta.copy(True)
      counter     += 1

      # call callback function if set :
      if callback != None:
        s    = '::: calling thermo-couple-callback function :::'
        print_text(s, cls=self.this)
        callback()
    
      # save state to unique hdf5 file :
      if isinstance(iter_save_vars, list):
        s    = '::: saving variables in list arg iter_save_vars :::'
        print_text(s, cls=self.this)
        out_file = self.out_dir + 'tmc.h5'
        foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
        for var in iter_save_vars:
          self.save_hdf5(var, f=foutput)
        foutput.close()
    
    # reset the base directory ! :
    self.set_out_dir(out_dir_i)
    
    # reset the bounds on Fb :
    if energy.energy_flux_mode == 'Fb':  wop_kwargs['bounds'] = bounds
      
    # save state to unique hdf5 file :
    if isinstance(post_tmc_save_vars, list):
      s    = '::: saving variables in list arg post_tmc_save_vars :::'
      print_text(s, cls=self.this)
      out_file = self.out_dir + 'tmc.h5'
      foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
      for var in post_tmc_save_vars:
        self.save_hdf5(var, f=foutput)
      foutput.close()

    # calculate total time to compute
    tf = time()
    s  = tf - t0
    m  = s / 60.0
    h  = m / 60.0
    s  = s % 60
    m  = m % 60
    text = "time to thermo-couple: %02d:%02d:%02d" % (h,m,s)
    print_text(text, 'red', 1)
       
    # plot the convergence history : 
    s    = "::: convergence info saved to \'%s\' :::"
    print_text(s % d_hist, cls=self.this)
    if self.MPI_rank == 0:
      np.savetxt(d_hist + 'time.txt', np.array([tf - t0]))

      err_a = np.loadtxt(d_hist + 'abs_err.txt')
      nrm_a = np.loadtxt(d_hist + 'theta_norm.txt')
     
      # plot iteration error : 
      fig   = plt.figure()
      ax    = fig.add_subplot(111)
      ax.set_ylabel(r'$\Vert \theta_{n-1} - \theta_n \Vert$')
      ax.set_xlabel(r'iteration')
      ax.plot(err_a, 'k-', lw=2.0)
      plt.grid()
      plt.savefig(d_hist + 'abs_err.png', dpi=100)
      plt.close(fig)
      
      # plot theta norm :
      fig = plt.figure()
      ax  = fig.add_subplot(111)
      ax.set_ylabel(r'$\Vert \theta_n \Vert$')
      ax.set_xlabel(r'iteration')
      ax.plot(nrm_a, 'k-', lw=2.0)
      plt.grid()
      plt.savefig(d_hist + 'theta_norm.png', dpi=100)
      plt.close(fig)

  def assimilate_U_ob(self, momentum, beta_i, max_iter, 
                      tmc_kwargs, uop_kwargs,
                      atol                = 1e2,
                      rtol                = 1e0, 
                      initialize          = True,
                      incomplete          = True,
                      post_iter_save_vars = None,
                      post_ini_callback   = None,
                      starting_i          = 1):
    """
    """
    s    = '::: performing assimilation process with %i max iterations :::'
    print_text(s % max_iter, cls=self.this)

    # retain base install directory :
    out_dir_i = self.out_dir
    
    # directory for saving convergence history :
    d_hist   = self.out_dir + 'convergence_history/'
    if not os.path.exists(d_hist) and self.MPI_rank == 0:
      os.makedirs(d_hist)

    # number of digits for saving variables :
    n_i  = len(str(max_iter))
    
    # starting time :
    t0   = time()
    
    # L_2 erro norm between iterations :
    abs_error = np.inf
    rel_error = np.inf
      
    # number of iterations, from a starting point (useful for restarts) :
    if starting_i <= 1:
      counter = 1
    else:
      counter = starting_i

    # initialize friction field :
    self.init_beta(beta_i, cls=self.this)
   
    # previous friction for norm calculation :
    beta_prev    = self.beta.copy(True)

    # perform initialization step if desired :
    if initialize:
      s    = '    - performing initialization step -'
      print_text(s, cls=self.this)

      # set the initialization output directory :
      out_dir_n = 'initialization/'
      self.set_out_dir(out_dir_i + out_dir_n)
      
      # thermo-mechanical couple :
      self.thermo_solve(**tmc_kwargs)

      # call the post function if set :
      if post_ini_callback is not None:
        s    = '::: calling post-initialization assimilate_U_ob ' + \
               'callback function :::'
        print_text(s, cls=self.this)
        post_ini_callback()

    # otherwise, tell us that we are not initializing :
    else:
      s    = '    - skipping initialization step -'
      print_text(s, cls=self.this)
    
    # save the w_opt bounds on Fb :
    bounds = copy(tmc_kwargs['wop_kwargs']['bounds'])

    # assimilate the data : 
    while abs_error > atol and rel_error > rtol and counter <= max_iter:
      s    = '::: entering iterate %i of %i of assimilation process :::'
      print_text(s % (counter, max_iter), cls=self.this)
       
      # set a new unique output directory :
      out_dir_n = '%0*d/' % (n_i, counter)
      self.set_out_dir(out_dir_i + out_dir_n)
   
      # the incomplete adjoint means the viscosity is linear, and
      # we do not want to reset the original momentum configuration, because
      # we have more non-linear solves to do :
      if incomplete and not momentum.linear:
        momentum.linearize_viscosity(reset_orig_config=True)
    
      # re-initialize friction field :
      if counter > starting_i: self.init_beta(beta_i, cls=self.this)

      # optimize the velocity : 
      momentum.optimize_U_ob(**uop_kwargs)

      # reset the momentum to the original configuration : 
      if not momentum.linear_s and momentum.linear: momentum.reset()

      # thermo-mechanically couple :
      self.thermo_solve(**tmc_kwargs)
      
      # calculate L_2 norms :
      abs_error_n  = norm(beta_prev.vector() - self.beta.vector(), 'l2')
      beta_nrm     = norm(self.beta.vector(), 'l2')

      # save convergence history :
      if counter == 1:
        rel_error  = abs_error_n
        if self.MPI_rank == 0:
          err_a = np.array([abs_error_n])
          nrm_a = np.array([beta_nrm])
          np.savetxt(d_hist + 'abs_err.txt',   err_a)
          np.savetxt(d_hist + 'beta_norm.txt', nrm_a)
      else:
        rel_error = abs(abs_error - abs_error_n)
        if self.MPI_rank == 0:
          err_n = np.loadtxt(d_hist + 'abs_err.txt')
          nrm_n = np.loadtxt(d_hist + 'beta_norm.txt')
          err_a = np.append(err_n, np.array([abs_error_n]))
          nrm_a = np.append(nrm_n, np.array([beta_nrm]))
          np.savetxt(d_hist + 'abs_err.txt',    err_a)
          np.savetxt(d_hist + 'beta_norm.txt',  nrm_a)

      # print info to screen :
      if self.MPI_rank == 0:
        s0    = '>>> '
        s1    = 'U_ob assimilation iteration %i (max %i) done: ' \
                % (counter, max_iter)
        s2    = 'r (abs) = %.2e ' % abs_error
        s3    = '(tol %.2e), '    % atol
        s4    = 'r (rel) = %.2e ' % rel_error
        s5    = '(tol %.2e)'      % rtol
        s6    = ' <<<'
        text0 = get_text(s0, 'red', 1)
        text1 = get_text(s1, 'red')
        text2 = get_text(s2, 'red', 1)
        text3 = get_text(s3, 'red')
        text4 = get_text(s4, 'red', 1)
        text5 = get_text(s5, 'red')
        text6 = get_text(s6, 'red', 1)
        print text0 + text1 + text2 + text3 + text4 + text5 + text6
      
      # save state to unique hdf5 file :
      if isinstance(post_iter_save_vars, list):
        s    = '::: saving variables in list arg post_iter_save_vars :::'
        print_text(s, cls=self.this)
        out_file = self.out_dir + 'inverted.h5'
        foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
        for var in post_iter_save_vars:
          self.save_hdf5(var, f=foutput)
        foutput.close()
      
      # update error stuff and increment iteration counter :
      abs_error    = abs_error_n
      beta_prev    = self.beta.copy(True)
      counter     += 1

    # calculate total time to compute
    tf = time()
    s  = tf - t0
    m  = s / 60.0
    h  = m / 60.0
    s  = s % 60
    m  = m % 60
    text = "time to compute TMC optimized ||u - u_ob||: %02d:%02d:%02d"
    print_text(text % (h,m,s) , 'red', 1)
       
    # plot the convergence history : 
    s    = "::: convergence info saved to \'%s\' :::"
    print_text(s % d_hist, cls=self.this)
    if self.MPI_rank == 0:
      np.savetxt(d_hist + 'time.txt', np.array([tf - t0]))

      err_a = np.loadtxt(d_hist + 'abs_err.txt')
      nrm_a = np.loadtxt(d_hist + 'beta_norm.txt')
     
      # plot iteration error : 
      fig   = plt.figure()
      ax    = fig.add_subplot(111)
      ax.set_ylabel(r'$\Vert \beta_{n-1} - \beta_n \Vert$')
      ax.set_xlabel(r'iteration')
      ax.plot(err_a, 'k-', lw=2.0)
      plt.grid()
      plt.savefig(d_hist + 'abs_err.png', dpi=100)
      plt.close(fig)
      
      # plot theta norm :
      fig = plt.figure()
      ax  = fig.add_subplot(111)
      ax.set_ylabel(r'$\Vert \beta_n \Vert$')
      ax.set_xlabel(r'iteration')
      ax.plot(nrm_a, 'k-', lw=2.0)
      plt.grid()
      plt.savefig(d_hist + 'beta_norm.png', dpi=100)
      plt.close(fig)

  def L_curve(self, alphas, physics, control, int_domain, adj_ftn, adj_kwargs,
              reg_kind='Tikhonov', pre_callback=None, post_callback=None,
              itr_save_vars=None):
    """
    """
    s    = '::: starting L-curve procedure :::'
    print_text(s, cls=self.this)
    
    # starting time :
    t0   = time()

    # retain base install directory :
    out_dir_i = self.out_dir

    # retain initial control parameter for consistency :
    control_ini = control.copy(True)

    # functional lists to be populated :
    Js     = []
    Rs     = []
   
    # iterate through each of the regularization parameters provided : 
    for i,alpha in enumerate(alphas):
      s    = '::: performing L-curve iteration %i with alpha = %.3e :::'
      print_text(s % (i,alpha) , atrb=1, cls=self.this)

      # reset everything after the first iteration :
      if i > 0:
        s    = '::: initializing physics :::'
        print_text(s, cls=self.this)
        physics.reset()
        self.assign_variable(control, control_ini, cls=self.this)
      
      # set the appropriate output directory :
      out_dir_n = 'alpha_%.1E/' % alpha
      self.set_out_dir(out_dir_i + out_dir_n)
      
      # call the pre-adjoint callback function :
      if pre_callback is not None:
        s    = '::: calling L_curve() pre-adjoint pre_callback() :::'
        print_text(s, cls=self.this)
        pre_callback()
     
      # get new regularization functional : 
      R = physics.form_reg_ftn(control, integral=int_domain,
                               kind=reg_kind, alpha=alpha)

      # solve the adjoint system :
      adj_ftn(**adj_kwargs)
      
      # calculate functionals of interest :
      Rs.append(assemble(physics.Rp))
      Js.append(assemble(physics.Jp))
      
      # call the pre-adjoint callback function :
      if post_callback is not None:
        s    = '::: calling L_curve() post-adjoint post_callback() :::'
        print_text(s, cls=self.this)
        post_callback()
      
      # save state to unique hdf5 file :
      if isinstance(itr_save_vars, list):
        s    = '::: saving variables in list arg itr_save_vars :::'
        print_text(s, cls=self.this)
        out_file = self.out_dir + 'lcurve.h5'
        foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
        for var in itr_save_vars:
          self.save_hdf5(var, f=foutput)
        foutput.close()
    
    s    = '::: L-curve procedure complete :::'
    print_text(s, cls=self.this)

    # calculate total time to compute
    s = time() - t0
    m = s / 60.0
    h = m / 60.0
    s = s % 60
    m = m % 60
    text = "time to complete L-curve procedure: %02d:%02d:%02d" % (h,m,s)
    print_text(text, 'red', 1)
   
    # save the resulting functional values and alphas to CSF : 
    if self.MPI_rank==0:
      # iterate through the directiories we just created and grab the data :
      alphas = []
      Ds     = []
      Js     = []
      J1s    = []
      J2s    = []
      Rs     = []
      ns     = [] 
      for d in next(os.walk(out_dir_i))[1]:
        m = re.search('(alpha_)(\d\W\dE\W\d+)', d)
        if m is not None:
          do = out_dir_i + d + '/objective_ftnls_history/'
          alphas.append(float(m.group(2)))
          Ds.append(np.loadtxt(do  + 'Ds.txt'))
          Js.append(np.loadtxt(do  + 'Js.txt'))
          J1s.append(np.loadtxt(do + 'J1s.txt'))
          J2s.append(np.loadtxt(do + 'J2s.txt'))
          Rs.append(np.loadtxt(do  + 'Rs.txt'))
          ns.append(len(Js[-1]))
      alphas = np.array(alphas) 
      Ds     = np.array(Ds) 
      Js     = np.array(Js) 
      J1s    = np.array(J1s) 
      J2s    = np.array(J2s) 
      Rs     = np.array(Rs) 
      ns     = np.array(ns)

      # sort everything :
      idx    = np.argsort(alphas)
      alphas = alphas[idx]
      Ds     = Ds[idx]
      Js     = Js[idx]
      J1s    = J1s[idx]
      J2s    = J2s[idx]
      Rs     = Rs[idx]
      ns     = ns[idx]
     
      # plot the functionals : 
      #=========================================================================
      fig = plt.figure(figsize=(6,2.5))
      ax  = fig.add_subplot(111)

      # we want to plot the different alpha values a different shade :
      cmap = plt.get_cmap('viridis')
      colors = [ cmap(x) for x in np.linspace(0, 1, len(alphas)) ]
      
      k    = 0    # counter so we can plot side-by-side
      ints = [0]  # to modify the x-axis labels
      for i,c in zip(range(len(alphas)), colors):
        xi = np.arange(k, k + ns[i])
        ints.append(xi.max())
        # if this is the first iteration, we put a legend on it :
        if i == 0:
          # if we have two cost functionals, let's plot both :
          if physics.obj_ftn_type == 'log_L2_hybrid':
            ax.plot(xi, J1s[i], '-',  c='0.5', lw=2.0,
                    label = r'$\mathscr{I}_1$')
            ax.plot(xi, J2s[i], '-',  c='k',   lw=2.0,
                    label = r'$\mathscr{I}_2$')
          # otherwise, just the one :
          else:
            ax.plot(xi, Js[i], '-',   c='k',   lw=2.0,
                    label = r'$\mathscr{I}$')
          # always plot the regularization functional :
          ax.plot(xi, Rs[i],   '-',   c='r',   lw=2.0,
                  label = r'$\mathscr{R}$')
        # otherwise, we don't need cluttered legends :
        else:
          # if we have two cost functionals, let's plot both :
          if physics.obj_ftn_type == 'log_L2_hybrid':
            ax.plot(xi, J1s[i], '-',  c='0.5', lw=2.0)
            ax.plot(xi, J2s[i], '-',  c='k',   lw=2.0)
          # otherwise, just the one :
          else:  
            ax.plot(xi, Js[i], '-',  c='k', lw=2.0)
          # always plot the regularization functional :
          ax.plot(xi, Rs[i],   '-',  c='r', lw=2.0)
        k += ns[i] - 1
      ints = np.array(ints)
      
      label = []
      for i in alphas:
        label.append(r'$\gamma = %g$' % i)
      
      # reset the x-label to be meaningfull :
      ax.set_xticks(ints)
      ax.set_xticklabels(label, size='small', ha='left')#, rotation=-45)
      ax.set_xlabel(r'relative iteration')
      
      ax.grid()
      ax.set_yscale('log')
      
      # plot the functional legend across the top in a row : 
      if physics.obj_ftn_type == 'log_L2_hybrid': ncol = 3
      else :                                      ncol = 2 
      leg = ax.legend(loc='upper center', ncol=ncol)
      leg.get_frame().set_alpha(0.0)
      
      plt.tight_layout()
      plt.savefig(out_dir_i + 'convergence.pdf')
      plt.close(fig)

      # plot L-curve :
      #=========================================================================

      # we only want the last value of each optimization : 
      fin_Js = Js[:,-1]
      fin_Rs = Rs[:,-1]
      
      fig = plt.figure(figsize=(6,2.5))
      ax  = fig.add_subplot(111)
      
      ax.plot(fin_Js, fin_Rs, 'k-', lw=2.0)
      
      ax.grid()
    
      # useful for figuring out what reg. parameter goes with what :  
      for i,c in zip(range(len(alphas)), colors):
        ax.plot(fin_Js[i], fin_Rs[i], 'o',  c=c, lw=2.0,
                label = r'$\gamma = %g$' % alphas[i])
     
      ax.set_xlabel(r'$\mathscr{I}^*$')
      ax.set_ylabel(r'$\mathscr{R}^*$')
      
      leg = ax.legend(loc='upper right', ncol=2)
      leg.get_frame().set_alpha(0.0)
      
      ax.set_yscale('log')
      #ax.set_xscale('log')
      
      plt.tight_layout()
      plt.savefig(out_dir_i + 'l_curve.pdf')
      plt.close(fig)

      # save the functionals :
      #=========================================================================

      d = out_dir_i + 'functionals/'
      if not os.path.exists(d):
        os.makedirs(d)
      np.savetxt(d + 'Rs.txt',   np.array(fin_Rs))
      np.savetxt(d + 'Js.txt',   np.array(fin_Js))
      np.savetxt(d + 'as.txt',   np.array(alphas))

  def transient_solve(self, momentum, energy, mass, t_start, t_end, time_step,
                      adaptive=False, annotate=False, callback=None):
    """
    """
    s    = '::: performing transient run :::'
    print_text(s, cls=self)
    
    from cslvr.momentum import Momentum
    from cslvr.energy   import Energy
    from cslvr.mass     import Mass
    
    if momentum.__class__.__base__ != Momentum:
      s = ">>> transient_solve REQUIRES A 'Momentum' INSTANCE, NOT %s <<<"
      print_text(s % type(momentum), 'red', 1)
      sys.exit(1)
    
    if energy.__class__.__base__ != Energy:
      s = ">>> transient_solve REQUIRES AN 'Energy' INSTANCE, NOT %s <<<"
      print_text(s % type(energy), 'red', 1)
      sys.exit(1)
    
    if mass.__class__.__base__ != Mass:
      s = ">>> transient_solve REQUIRES A 'Mass' INSTANCE, NOT %s <<<"
      print_text(s % type(mass), 'red', 1)
      sys.exit(1)
    
    stars = "*****************************************************************"
    self.init_time_step(time_step)
    self.step_time = []
    t0             = time()
    t              = t_start
    dt             = time_step
    alpha          = momentum.solve_params['solver']['newton_solver']
    alpha          = alpha['relaxation_parameter']
   
    # Loop over all times
    while t <= t_end:

      # start the timer :
      tic = time()
      
      # solve momentum equation, lower alpha on failure :
      if adaptive:
        solved_u = False
        par    = momentum.solve_params['solver']['newton_solver']
        while not solved_u:
          if par['relaxation_parameter'] < 0.2:
            status_u = [False, False]
            break
          # always reset velocity for good convergence :
          self.assign_variable(momentum.get_U(), DOLFIN_EPS, cls=self)
          status_u = momentum.solve(annotate=annotate)
          solved_u = status_u[1]
          if not solved_u:
            par['relaxation_parameter'] /= 1.43
            print_text(stars, 'red', 1)
            s = ">>> WARNING: newton relaxation parameter lowered to %g <<<"
            print_text(s % par['relaxation_parameter'], 'red', 1)
            print_text(stars, 'red', 1)

      # solve velocity :
      else:
        momentum.solve(annotate=annotate)
    
      # solve mass equations, lowering time step on failure :
      if adaptive:
        solved_h = False
        while not solved_h:
          if dt < DOLFIN_EPS:
            status_h = [False,False]
            break
          H        = self.H.copy(True)
          status_h = mass.solve(annotate=annotate)
          solved_h = status_h[1]
          if t <= 100:
            solved_h = True
          if not solved_h:
            dt /= 2.0
            print_text(stars, 'red', 1)
            s = ">>> WARNING: time step lowered to %g <<<"
            print_text(s % dt, 'red', 1)
            self.init_time_step(dt, cls=self)
            self.init_H_H0(H, cls=self)
            print_text(stars, 'red', 1)

      # solve mass :
      else:
        mass.solve(annotate=annotate)
      
      ## use adaptive solver if desired :
      #if adaptive and (not mom_s[1] or not mas_s[1]):
      #  s = "::: reducing time step for convergence :::"
      #  print_text(s, self.color())
      #  solved, dt, t = self.adaptive_update(momentum, energy, mass,
      #                                       t_start, t_end, t,
      #                                       annotate=annotate)
      #  time_step = dt
      #  self.init_time_step(dt)
      
      # solve energy :
      energy.solve(annotate=annotate)

      # update pressure-melting point :
      energy.calc_T_melt(annotate=annotate)

      if callback != None:
        s    = '::: calling callback function :::'
        print_text(s, cls=self.this)
        callback()
       
      # increment time step :
      s = '>>> Time: %g yr, CPU time for last dt: %.3f s <<<'
      print_text(s % (t+dt, time()-tic), 'red', 1)

      t += dt
      self.step_time.append(time() - tic)
      
      # for the subsequent iteration, reset the parameters to normal :
      if adaptive:
        if par['relaxation_parameter'] != alpha:
          print_text("::: resetting alpha to normal :::", cls=self.this)
          par['relaxation_parameter'] = alpha
        if dt != time_step:
          print_text("::: resetting dt to normal :::", cls=self.this)
          self.init_time_step(time_step, cls=self.this)
          dt = time_step
      

    # calculate total time to compute
    s = time() - t0
    m = s / 60.0
    h = m / 60.0
    s = s % 60
    m = m % 60
    text = "total time to perform transient run: %02d:%02d:%02d" % (h,m,s)
    print_text(text, 'red', 1)





==> cslvr_src/momentum.py <==
from fenics                 import *
from dolfin_adjoint         import *
from cslvr.io               import get_text, print_text, print_min_max
from cslvr.physics          import Physics
from copy                   import deepcopy
from cslvr.helper           import raiseNotDefined
import numpy                    as np
import matplotlib.pyplot        as plt
import sys
import os
import json


class Momentum(Physics):
  """
  Abstract class outlines the structure of a momentum calculation.
  """

  def __new__(self, model, *args, **kwargs):
    """
    Creates and returns a new momentum object.
    """
    instance = Physics.__new__(self, model)
    return instance
  
  def __init__(self, model, solve_params=None,
               linear=False, use_lat_bcs=False, use_pressure_bc=True):
    """
    """
    s = "::: INITIALIZING MOMENTUM :::"
    print_text(s, self.color())

    # save the starting values, as other algorithms might change the 
    # values to suit their requirements :
    if isinstance(solve_params, dict):
      pass
    elif solve_params == None:
      solve_params    = self.default_solve_params()
      s = "::: using default parameters :::"
      print_text(s, self.color())
      s = json.dumps(solve_params, sort_keys=True, indent=2)
      print_text(s, '230')
    else:
      s = ">>> Momentum REQUIRES A 'dict' INSTANCE OF SOLVER " + \
          "PARAMETERS, NOT %s <<<"
      print_text(s % type(solve_params) , 'red', 1)
      sys.exit(1)
    
    self.solve_params_s    = deepcopy(solve_params)
    self.linear_s          = linear
    self.use_lat_bcs_s     = use_lat_bcs
    self.use_pressure_bc_s = use_pressure_bc
    
    self.initialize(model, solve_params, linear,
                    use_lat_bcs, use_pressure_bc)
  
  def initialize(self, model, solve_params=None,
                 linear=False, use_lat_bcs=False, use_pressure_bc=True):
    """ 
    Here we set up the problem, and do all of the differentiation and
    memory allocation type stuff.  Note that any Momentum object *must*
    call this method.  See the existing child Momentum objects for reference.
    """
    raiseNotDefined()
  
  def reset(self):
    """
    reset the momentum to the original configuration.
    """
    s = "::: RE-INITIALIZING MOMENTUM PHYSICS :::"
    print_text(s, self.color())

    s = "::: restoring desired Newton solver parameters :::"
    print_text(s, self.color())
    s = json.dumps(self.solve_params_s, sort_keys=True, indent=2)
    print_text(s, '230')
    
    self.initialize(self.model, solve_params=self.solve_params_s,
                    linear=self.linear_s,
                    use_lat_bcs=self.use_lat_bcs_s, 
                    use_pressure_bc=self.use_pressure_bc_s)

  def linearize_viscosity(self, reset_orig_config=True):
    """
    reset the momentum to the original configuration.
    """
    s = "::: RE-INITIALIZING MOMENTUM PHYSICS WITH LINEAR VISCOSITY :::"
    print_text(s, self.color())
   
    # deepcopy the parameters so that we can change them without changing
    # the original values we started with :
    mom_params = deepcopy(self.solve_params_s)
      
    # adjust the parameters for incomplete-adjoint :
    new_params = mom_params['solver']['newton_solver']

    # only affects non-full-stokes formulations :
    mom_params['solve_vert_velocity']     = False
    mom_params['solve_pressure']          = False

    # the linear momentum systems solve much faster :
    new_params['relaxation_parameter']    = 1.0
    new_params['maximum_iterations']      = 2
    new_params['error_on_nonconvergence'] = False

    s = "::: altering solver parameters for optimal convergence :::"
    print_text(s, self.color())
    s = json.dumps(mom_params, sort_keys=True, indent=2)
    print_text(s, '230')

    # this is useful so that when you call reset(), the viscosity stays
    # linear :
    if reset_orig_config:
      s = "::: reseting the original config to use linear viscosity :::"
      print_text(s, self.color())
      self.linear_s       = True
      self.solve_params_s = mom_params

    self.initialize(self.model, solve_params=mom_params,
                    linear=True,
                    use_lat_bcs=self.use_lat_bcs_s, 
                    use_pressure_bc=self.use_pressure_bc_s)
  
  def color(self):
    """
    return the default color for this class.
    """
    return 'cyan'

  def get_residual(self):
    """
    Returns the momentum residual.
    """
    raiseNotDefined()

  def get_U(self):
    """
    Return the velocity Function.
    """
    raiseNotDefined()

  def get_dU(self):
    """
    Return the trial function for U.
    """
    raiseNotDefined()

  def get_Phi(self):
    """
    Return the test function for U.
    """
    raiseNotDefined()

  def get_Lam(self):
    """
    Return the adjoint function for U.
    """
    raiseNotDefined()
  
  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    nparams = {'newton_solver' : {'linear_solver'            : 'cg',
                                  'preconditioner'           : 'hypre_amg',
                                  'relative_tolerance'       : 1e-8,
                                  'relaxation_parameter'     : 1.0,
                                  'maximum_iterations'       : 25,
                                  'error_on_nonconvergence'  : False}}
    m_params  = {'solver'         : nparams,
                 'solve_pressure' : True}
    return m_params
  
  def solve_pressure(self, annotate=False):
    """
    Solve for the hydrostatic pressure 'p'.
    """
    self.model.solve_hydrostatic_pressure(annotate)
  
  def solve(self, annotate=False, params=None):
    """ 
    Perform the Newton solve of the momentum equations 
    """
    raiseNotDefined()

  def unify_eta(self):
    """
    Unifies viscosity defined over grounded and shelves to model.eta.
    """
    s = "::: unifying viscosity on shelf and grounded areas to model.eta :::"
    print_text(s, self.color())
    
    model = self.model
    
    num_shf = MPI.sum(mpi_comm_world(), len(model.shf_dofs))
    num_gnd = MPI.sum(mpi_comm_world(), len(model.gnd_dofs))

    print_min_max(num_shf, 'number of floating vertices')
    print_min_max(num_gnd, 'number of grounded vertices')

    if num_gnd == 0 and num_shf == 0:
      s = "    - floating and grounded regions have not been marked -"
      print_text(s, self.color())

    elif num_gnd == 0:
      s = "    - all floating ice, assigning eta_shf to eta  -"
      print_text(s, self.color())
      model.init_eta(project(self.eta_shf, model.Q))

    elif num_shf == 0:
      s = "    - all grounded ice, assigning eta_gnd to eta -"
      print_text(s, self.color())
      model.init_eta(project(self.eta_gnd, model.Q))

    else: 
      s = "    - grounded and floating ice present, unifying eta -"
      print_text(s, self.color())
      eta_shf = project(self.eta_shf, model.Q)
      eta_gnd = project(self.eta_gnd, model.Q)
     
      # remove areas where viscosities overlap : 
      eta_shf.vector()[model.gnd_dofs] = 0.0
      eta_gnd.vector()[model.shf_dofs] = 0.0
      
      # unify eta to self.eta :
      model.init_eta(eta_shf.vector() + eta_gnd.vector())

  def viscosity(self, U):
    """
    calculates the viscosity saved to self.eta_shf and self.eta_gnd, for
    floating and grounded ice, respectively.  Uses velocity vector <U> with
    components u,v,w.  If <linear> == True, form viscosity from model.U3.
    """
    s  = "::: forming visosity :::"
    print_text(s, self.color())
    model    = self.model
    n        = model.n
    A_shf    = model.A_shf
    A_gnd    = model.A_gnd
    eps_reg  = model.eps_reg
    epsdot   = self.effective_strain_rate(U)
    eta_shf  = 0.5 * A_shf**(-1/n) * (epsdot + eps_reg)**((1-n)/(2*n))
    eta_gnd  = 0.5 * A_gnd**(-1/n) * (epsdot + eps_reg)**((1-n)/(2*n))
    return (eta_shf, eta_gnd)

  def calc_q_fric(self):
    """
    Solve for the friction heat term stored in model.q_fric.
    """ 
    # calculate melt-rate : 
    s = "::: solving basal friction heat :::"
    print_text(s, cls=self)
    
    model    = self.model
    u,v,w    = model.U3.split(True)

    beta_v   = model.beta.vector().array()
    u_v      = u.vector().array()
    v_v      = v.vector().array()
    w_v      = w.vector().array()
    Fb_v     = model.Fb.vector().array()

    n     = project(grad(model.B))
    n_x_v = n[0].vector().array()
    n_y_v = n[1].vector().array()
    n_z_v = n[2].vector().array()
    UdotN = u_v*n_x_v + v_v*n_y_v + w_v*n_z_v
    ut  = u_v - UdotN*n_x
    vt  = v_v - UdotN*n_y
    wt  = w_v - UdotN*n_z
    
    q_fric_v = beta_v * (ut**2 + vt**2 + wt**2)

    #q_fric_v = beta_v * (u_v**2 + v_v**2 + (w_v+Fb_v)**2)
    
    model.init_q_fric(q_fric_v, cls=self)
    
  def form_obj_ftn(self, integral, kind='log', g1=0.01, g2=1000):
    """
    Forms and returns an objective functional for use with adjoint.
    Saves to self.J.
    """
    self.obj_ftn_type = kind     # need to save this for printing values.
    self.integral     = integral # this too.
    
    model    = self.model
    
    # note that even if self.reset() or self.linearize_viscosity() are called,
    # this will still point to the velocity function, and hence only one call
    # to this function is required :
    U        = self.get_U()

    # differentiate between objective over cells or facets :
    if integral in [model.OMEGA_GND, model.OMEGA_FLT]:
      dJ = model.dx(integral)
    else:
      dJ = model.ds(integral)

    u_ob     = model.u_ob
    v_ob     = model.v_ob
    adot     = model.adot
    S        = model.S
    U3       = model.U3
    um       = U3[0]
    vm       = U3[1]
    wm       = U3[2]

    if kind == 'log':
      J  = 0.5 * ln(  (sqrt(U[0]**2 + U[1]**2) + 0.01) \
                        / (sqrt(u_ob**2 + v_ob**2) + 0.01))**2 * dJ 
      Jp = 0.5 * ln(  (sqrt(um**2 + vm**2) + 0.01) \
                    / (sqrt(u_ob**2 + v_ob**2) + 0.01))**2 * dJ 
      s   = "::: forming log objective functional :::"
    
    elif kind == 'kinematic':
      J  = 0.5 * (U[0]*S.dx(0) + U[1]*S.dx(1) - (U[2] + adot))**2 * dJ
      Jp = 0.5 * (um*S.dx(0) + vm*S.dx(1) - (wm + adot))**2 * dJ
      s   = "::: forming kinematic objective functional :::"

    elif kind == 'L2':
      J  = 0.5 * ((U[0] - u_ob)**2 + (U[1] - v_ob)**2) * dJ
      Jp = 0.5 * ((um - u_ob)**2 + (vm - v_ob)**2) * dJ
      s   = "::: forming L2 objective functional :::"

    elif kind == 'ratio':
      #NOTE: experimental
      U_n   = sqrt(U[0]**2 + U[1]**2 + DOLFIN_EPS)
      U_m   = sqrt(um**2   + vm**2   + DOLFIN_EPS)
      Uob_n = sqrt(u_ob**2 + v_ob**2 + DOLFIN_EPS)
      #J     = 0.5 * (+ (1 - (U[0] + 1e-4)/(u_ob + 1e-4))
      #               + (1 - (U[1] + 1e-4)/(v_ob + 1e-4)) ) * Uob_n/U_n * dJ
      J     = 0.5 * (1 -  (U_n + 0.01) / (Uob_n + 0.01))**2 * dJ
      Jp    = 0.5 * (1 -  (U_m + 0.01) / (Uob_n + 0.01))**2 * dJ
      s     = "::: forming ratio objective functional :::"
    
    elif kind == 'log_L2_hybrid':
      J1  = g1 * 0.5 * ((U[0] - u_ob)**2 + (U[1] - v_ob)**2) * dJ
      J2  = g2 * 0.5 * ln(   (sqrt(U[0]**2 + U[1]**2) + 0.01) \
                           / (sqrt(u_ob**2 + v_ob**2) + 0.01))**2 * dJ
      self.J1  = g1 * 0.5 * ((um - u_ob)**2 + (vm - v_ob)**2) * dJ
      self.J2  = g2 * 0.5 * ln(   (sqrt(um**2 + vm**2) + 0.01) \
                                / (sqrt(u_ob**2 + v_ob**2) + 0.01))**2 * dJ
      J  = J1 + J2
      Jp = self.J1 + self.J2
      s   = "::: forming log/L2 hybrid objective with gamma_1 = " \
            "%.1e and gamma_2 = %.1e :::" % (g1, g2)

    else:
      s = ">>> ADJOINT OBJECTIVE FUNCTIONAL MAY BE 'L2', " + \
          "'log', 'kinematic', OR 'log_L2_hybrid', NOT '%s' <<<" % kind
      print_text(s, 'red', 1)
      sys.exit(1)
    print_text(s, self.color())
    s = "    - integrated over %s -" % model.boundaries[integral]
    print_text(s, self.color())
    self.J  = J
    self.Jp = Jp

  def calc_misfit(self):
    """
    Calculates and returns the misfit of model and observations, 

      D = ||U - U_ob||

    over shelves or grounded depending on the paramter <integral> sent to
    the self.form_obj_ftn().
    """
    s   = "::: calculating misfit L-infty norm ||U - U_ob|| over %s :::"
    print_text(s % self.model.boundaries[self.integral], cls=self)

    model    = self.model
    integral = self.integral
    #um,vm,wm = model.U3.split(True)
    #u_ob     = model.u_ob
    #v_ob     = model.v_ob

    # FIXME: bug in FEniCS (issue #405) requires me to do this junk :
    u        = Function(model.Q)
    v        = Function(model.Q)
    assign(u, model.U3.sub(0))
    assign(v, model.U3.sub(1))
    u_ob     = Function(model.Q)
    v_ob     = Function(model.Q)
    assign(u_ob, model.u_ob)
    assign(v_ob, model.v_ob)
    
    # convert everything for low-level manipulations :
    u_v    = u.vector().array()
    v_v    = v.vector().array()
    u_ob_v = u_ob.vector().array()
    v_ob_v = v_ob.vector().array()

    # the magnitude of error :
    D_x_v  = abs(u_v - u_ob_v)
    D_y_v  = abs(v_v - v_ob_v)

    # apply to x-component :
    D_x    = Function(model.Q)
    D_x.vector().set_local(D_x_v)
    D_x.vector().apply('insert')

    # apply to y-componet : 
    D_y    = Function(model.Q)
    D_y.vector().set_local(D_y_v)
    D_y.vector().apply('insert')

    # convert to vector :
    D      = as_vector([D_x, D_y])
    
    # differentiate between objective over cells or facets :
    if integral in [model.OMEGA_GND, model.OMEGA_FLT]:
      D_s    = Function(model.Q2)
      assign(D_s.sub(0), D_x)
      assign(D_s.sub(1), D_y)
    else:
      # set up essential B.C. :
      bc_D   = DirichletBC(model.Q2, D, model.ff, integral)
    
      # apply the difference only over the surface we need :
      D_s    = Function(model.Q2)
      bc_D.apply(D_s.vector())

    # calculate L_inf vector norm :
    D      = MPI.max(mpi_comm_world(), D_s.vector().max())

    s    = "||U - U_ob|| : %.3E" % D
    print_text(s, '208', 1)
    return D
  
  def calc_functionals(self):
    """
    Used to facilitate printing the objective function in adjoint solves.
    """
    s   = "::: calculating functionals :::"
    print_text(s, cls=self)

    ftnls = []

    R = assemble(self.Rp, annotate=False)
    print_min_max(R, 'R', cls=self)
    ftnls.append(R)
    
    J = assemble(self.Jp, annotate=False)
    print_min_max(J, 'J', cls=self)
    ftnls.append(J)

    if self.obj_ftn_type == 'log_L2_hybrid':
      J1 = assemble(self.J1, annotate=False)
      print_min_max(J1, 'J1', cls=self)
      ftnls.append(J1)
      
      J2 = assemble(self.J2, annotate=False)
      print_min_max(J2, 'J2', cls=self)
      ftnls.append(J2)

    if self.reg_ftn_type == 'TV_Tik_hybrid':
      R1 = assemble(self.R1, annotate=False)
      print_min_max(R1, 'R1', cls=self)
      ftnls.append(R1)
      
      R2 = assemble(self.R2, annotate=False)
      print_min_max(R2, 'R2', cls=self)
      ftnls.append(R2)
    return ftnls 
    
  def Lagrangian(self):
    """
    Returns the Lagrangian of the momentum equations.
    """
    s  = "::: forming Lagrangian :::"
    print_text(s, self.color())
    
    R   = self.get_residual()
    Phi = self.get_Phi()
    dU  = self.get_dU()

    # this is the adjoint of the momentum residual, the Lagrangian :
    return replace(R, {Phi : dU})

  def Hamiltonian(self, I):
    """
    Returns the Hamiltonian of the momentum equations with objective function
    <I>.
    """
    s  = "::: forming Hamiltonian :::"
    print_text(s, self.color())
    # the Hamiltonian :
    return I + self.Lagrangian()

  def dHdc(self, I, L, c): 
    """
    Returns the derivative of the Hamiltonian consisting of ajoint-computed
    self.Lam values w.r.t. the control variable <c>, i.e., 

       dH    d [                 ]
       -- = -- [ I + L(self.Lam) ]
       dc   dc [                 ]

    """
    s  = "::: forming dHdc :::"
    print_text(s, self.color())
    
    dU  = self.get_dU()
    Lam = self.get_Lam()

    # we need to evaluate the Hamiltonian with the values of Lam computed from
    # self.dI in order to get the derivative of the Hamiltonian w.r.t. the 
    # control variables.  Hence we need a new Lagrangian with the trial 
    # functions replaced with the computed Lam values.
    L_lam  = replace(L, {dU : Lam})

    # the Hamiltonian with unknowns replaced with computed Lam :
    H_lam  = I + L_lam

    # the derivative of the Hamiltonian w.r.t. the control variables in the 
    # direction of a P1 test function :
    return derivative(H_lam, c, TestFunction(self.model.Q))
    
  def solve_adjoint_momentum(self, H):
    """
    Solves for the adjoint variables self.Lam from the Hamiltonian <H>.
    """
    U   = self.get_U()
    Phi = self.get_Phi()
    Lam = self.get_Lam()

    # we desire the derivative of the Hamiltonian w.r.t. the model state U
    # in the direction of the test function Phi to vanish :
    dI = derivative(H, U, Phi)
    
    s  = "::: solving adjoint momentum :::"
    print_text(s, self.color())
    
    aw = assemble(lhs(dI))
    Lw = assemble(rhs(dI))
    
    a_solver = KrylovSolver('cg', 'hypre_amg')
    a_solver.solve(aw, Lam.vector(), Lw, annotate=False)

    #lam_nx, lam_ny = model.Lam.split(True)
    #lam_ix, lam_iy = model.Lam.split()

    #if self.config['adjoint']['surface_integral'] == 'shelves':
    #  lam_nx.vector()[model.gnd_dofs] = 0.0
    #  lam_ny.vector()[model.gnd_dofs] = 0.0
    #elif self.config['adjoint']['surface_integral'] == 'grounded':
    #  lam_nx.vector()[model.shf_dofs] = 0.0
    #  lam_ny.vector()[model.shf_dofs] = 0.0

    ## function assigner translates between mixed space and P1 space :
    #U_sp = model.U.function_space()
    #assx = FunctionAssigner(U_sp.sub(0), lam_nx.function_space())
    #assy = FunctionAssigner(U_sp.sub(1), lam_ny.function_space())

    #assx.assign(lam_ix, lam_nx)
    #assy.assign(lam_iy, lam_ny)
    
    #solve(self.aw == self.Lw, model.Lam,
    #      solver_parameters = {"linear_solver"  : "cg",
    #                           "preconditioner" : "hypre_amg"},
    #      annotate=False)
    #print_min_max(norm(model.Lam), '||Lam||')
    print_min_max(Lam, 'Lam')

  def optimize_U_ob(self, control, bounds,
                    method            = 'l_bfgs_b',
                    max_iter          = 100,
                    adj_save_vars     = None,
                    adj_callback      = None,
                    post_adj_callback = None):
    """
    """
    s    = "::: solving optimal control to minimize ||u - u_ob|| with " + \
           "control parmeter '%s' :::"
    print_text(s % control.name(), cls=self)

    model = self.model

    # reset entire dolfin-adjoint state :
    adj_reset()

    # starting time :
    t0   = time()

    # need this for the derivative callback :
    global counter
    counter = 0 
    
    # functional lists to be populated :
    global Rs, Js, Ds, J1s, J2s, R1s, R2s
    Rs     = []
    Js     = []
    Ds     = []
    if self.obj_ftn_type == 'log_L2_hybrid':
      J1s  = []
      J2s  = []
    if self.reg_ftn_type == 'TV_Tik_hybrid':
      R1s  = []
      R2s  = []
   
    # solve the momentum equations with annotation enabled :
    s    = '::: solving momentum forward problem :::'
    print_text(s, cls=self)
    self.solve(annotate=True)
    
    # now solve the control optimization problem : 
    s    = "::: starting adjoint-control optimization with method '%s' :::"
    print_text(s % method, cls=self)

    # objective function callback function : 
    def eval_cb(I, c):
      s    = '::: adjoint objective eval post callback function :::'
      print_text(s, cls=self)
      print_min_max(I,    'I',         cls=self)
      print_min_max(c,    'control',   cls=self)
    
    # objective gradient callback function :
    def deriv_cb(I, dI, c):
      global counter, Rs, Js, J1s, J2s
      if method == 'ipopt':
        s0    = '>>> '
        s1    = 'iteration %i (max %i) complete'
        s2    = ' <<<'
        text0 = get_text(s0, 'red', 1)
        text1 = get_text(s1 % (counter, max_iter), 'red')
        text2 = get_text(s2, 'red', 1)
        if MPI.rank(mpi_comm_world())==0:
          print text0 + text1 + text2
        counter += 1
      s    = '::: adjoint obj. gradient post callback function :::'
      print_text(s, cls=self)
      print_min_max(dI,    'dI/dcontrol', cls=self)
      
      # update the DA current velocity to the model for evaluation 
      # purposes only; the model.assign_variable function is 
      # annotated for purposes of linking physics models to the adjoint
      # process :
      u_opt = DolfinAdjointVariable(model.U3).tape_value()
      model.init_U(u_opt, cls=self)

      # print functional values :
      control.assign(c, annotate=False)
      ftnls = self.calc_functionals()
      D     = self.calc_misfit()

      # functional lists to be populated :
      Rs.append(ftnls[0])
      Js.append(ftnls[1])
      Ds.append(D)
      if self.obj_ftn_type == 'log_L2_hybrid':
        J1s.append(ftnls[2])
        J2s.append(ftnls[3])
      if self.reg_ftn_type == 'TV_Tik_hybrid':
        R1s.append(ftnls[4])
        R2s.append(ftnls[5])

      # call that callback, if you want :
      if adj_callback is not None:
        adj_callback(I, dI, c)
   
    # get the cost, regularization, and objective functionals :
    I = self.J + self.R
    
    # define the control parameter :
    m = Control(control, value=control)
    
    # create the reduced functional to minimize :
    F = ReducedFunctional(Functional(I), m, eval_cb_post=eval_cb,
                          derivative_cb_post=deriv_cb)

    # optimize with scipy's fmin_l_bfgs_b :
    if method == 'l_bfgs_b': 
      out = minimize(F, method="L-BFGS-B", tol=1e-9, bounds=bounds,
                     options={"disp"    : True,
                              "maxiter" : max_iter,
                              "gtol"    : 1e-5})
      b_opt = out
    
    # or optimize with IPOpt (preferred) :
    elif method == 'ipopt':
      try:
        import pyipopt
      except ImportError:
        info_red("""You do not have IPOPT and/or pyipopt installed.
                    When compiling IPOPT, make sure to link against HSL,
                    as it is a necessity for practical problems.""")
        raise
      problem = MinimizationProblem(F, bounds=bounds)
      parameters = {"tol"                : 1e-8,
                    "acceptable_tol"     : 1e-6,
                    "maximum_iterations" : max_iter,
                    "print_level"        : 5,
                    "ma97_order"         : "metis",
                    "linear_solver"      : "ma97"}
      solver = IPOPTSolver(problem, parameters=parameters)
      b_opt  = solver.solve()

    # make the optimal control parameter available :
    model.assign_variable(control, b_opt, cls=self)
    #Control(control).update(b_opt)  # FIXME: does this work?
    
    # call the post-adjoint callback function if set :
    if post_adj_callback is not None:
      s    = '::: calling optimize_u_ob() post-adjoined callback function :::'
      print_text(s, cls=self)
      post_adj_callback()
    
    # save state to unique hdf5 file :
    if isinstance(adj_save_vars, list):
      s    = '::: saving variables in list arg adj_save_vars :::'
      print_text(s, cls=self)
      out_file = model.out_dir + 'u_opt.h5'
      foutput  = HDF5File(mpi_comm_world(), out_file, 'w')
      
      for var in adj_save_vars:
        model.save_hdf5(var, f=foutput)
      
      foutput.close()

    # calculate total time to compute
    tf = time()
    s  = tf - t0
    m  = s / 60.0
    h  = m / 60.0
    s  = s % 60
    m  = m % 60
    text = "time to optimize ||u - u_ob||: %02d:%02d:%02d" % (h,m,s)
    print_text(text, 'red', 1)
    
    # save all the objective functional values with rudimentary plot : 
    d    = model.out_dir + 'objective_ftnls_history/'
    s    = '::: saving objective functionals to %s :::'
    print_text(s % d, cls=self)
    if model.MPI_rank==0:
      if not os.path.exists(d):
        os.makedirs(d)
      np.savetxt(d + 'time.txt', np.array([tf - t0]))
      np.savetxt(d + 'Rs.txt',   np.array(Rs))
      np.savetxt(d + 'Js.txt',   np.array(Js))
      np.savetxt(d + 'Ds.txt',   np.array(Ds))
      if self.obj_ftn_type == 'log_L2_hybrid':
        np.savetxt(d + 'J1s.txt',  np.array(J1s))
        np.savetxt(d + 'J2s.txt',  np.array(J2s))
      if self.reg_ftn_type == 'TV_Tik_hybrid':
        np.savetxt(d + 'R1s.txt',  np.array(R1s))
        np.savetxt(d + 'R2s.txt',  np.array(R2s))

      fig = plt.figure()
      ax  = fig.add_subplot(111)
      #ax.set_yscale('log')
      ax.set_ylabel(r'$\mathscr{J}\left( \mathbf{u} \right)$')
      ax.set_xlabel(r'iteration')
      ax.plot(np.array(Js), 'r-', lw=2.0)
      plt.grid()
      plt.savefig(d + 'J.png', dpi=100)
      plt.close(fig)

      fig = plt.figure()
      ax  = fig.add_subplot(111)
      #ax.set_yscale('log')
      ax.set_ylabel(r'$\mathscr{R}\left( \beta \right)$')
      ax.set_xlabel(r'iteration')
      ax.plot(np.array(Rs), 'r-', lw=2.0)
      plt.grid()
      plt.savefig(d + 'R.png', dpi=100)
      plt.close(fig)

      fig = plt.figure()
      ax  = fig.add_subplot(111)
      #ax.set_yscale('log')
      ax.set_ylabel(r'$\mathscr{D}\left( \mathbf{u} \right)$')
      ax.set_xlabel(r'iteration')
      ax.plot(np.array(Ds), 'r-', lw=2.0)
      plt.grid()
      plt.savefig(d + 'D.png', dpi=100)
      plt.close(fig)
      
      if self.obj_ftn_type == 'log_L2_hybrid':

        fig = plt.figure()
        ax  = fig.add_subplot(111)
        #ax.set_yscale('log')
        ax.set_ylabel(r'$\mathscr{J}_1\left( \mathbf{u} \right)$')
        ax.set_xlabel(r'iteration')
        ax.plot(np.array(J1s), 'r-', lw=2.0)
        plt.grid()
        plt.savefig(d + 'J1.png', dpi=100)
        plt.close(fig)
 
        fig = plt.figure()
        ax  = fig.add_subplot(111)
        #ax.set_yscale('log')
        ax.set_ylabel(r'$\mathscr{J}_2\left( \mathbf{u} \right)$')
        ax.set_xlabel(r'iteration')
        ax.plot(np.array(J2s), 'r-', lw=2.0)
        plt.grid()
        plt.savefig(d + 'J2.png', dpi=100)
        plt.close(fig)
      
      if self.reg_ftn_type == 'TV_Tik_hybrid':

        fig = plt.figure()
        ax  = fig.add_subplot(111)
        #ax.set_yscale('log')
        ax.set_ylabel(r'$\mathscr{R}_{tik}\left( \beta \right)$')
        ax.set_xlabel(r'iteration')
        ax.plot(np.array(R1s), 'r-', lw=2.0)
        plt.grid()
        plt.savefig(d + 'R1.png', dpi=100)
        plt.close(fig)
 
        fig = plt.figure()
        ax  = fig.add_subplot(111)
        #ax.set_yscale('log')
        ax.set_ylabel(r'$\mathscr{R}_{TV}\left( \beta \right)$')
        ax.set_xlabel(r'iteration')
        ax.plot(np.array(R2s), 'r-', lw=2.0)
        plt.grid()
        plt.savefig(d + 'R2.png', dpi=100)
        plt.close(fig)





==> cslvr_src/physics.py <==
from helper         import raiseNotDefined
from fenics         import *
from dolfin_adjoint import *
from cslvr.io       import print_text


class Physics(object):
  """
  This abstract class outlines the structure of a physics calculation.
  """

  def __new__(self, model, *args, **kwargs):
    """
    Creates and returns a new Physics object.
    """
    instance = object.__new__(self)
    instance.model = model
    return instance
  
  def color(self):
    """
    return the default color for this class.
    """
    return 'white'
  
  def default_solve_params(self):
    """ 
    Returns a set of default solver parameters that yield good performance
    """
    params  = {'solver' : 'mumps'}
    return params

  def get_solve_params(self):
    """
    Returns the solve parameters.
    """
    return self.default_solve_params()

  def form_reg_ftn(self, c, integral, kind='TV', alpha=1.0,
                   alpha_tik=1e-7, alpha_tv=10):
    """
    Formulates, and returns the regularization functional for use 
    with adjoint, saved to self.R.
    """
    self.alpha = alpha   # need to save this for printing values.
    model = self.model
    self.reg_ftn_type = kind     # need to save this for printing values.

    # differentiate between regularization over cells or facets :
    if integral in [model.OMEGA_GND, model.OMEGA_FLT]:
      dR = model.dx(integral)
    else:
      dR = model.ds(integral)
    
    kinds = ['TV', 'Tikhonov', 'TV_Tik_hybrid', 'square', 'abs']
    
    # form regularization term 'R' :
    if kind not in kinds:
      s    =   ">>> VALID REGULARIZATIONS ARE 'TV', 'Tikhonov', 'square', " + \
               " 'abs', or 'TV_Tik_hybrid' <<<"
      print_text(s, 'red', 1)
      sys.exit(1)
    elif kind == 'TV':
      R  = alpha * sqrt(inner(grad(c), grad(c)) + 1e-15) * dR
      Rp = sqrt(inner(grad(c), grad(c)) + 1e-15) * dR
      s  = "::: forming 'TV' regularization functional with parameter" + \
           " alpha = %.2E :::" % alpha
    elif kind == 'Tikhonov':
      R  = alpha * 0.5 * inner(grad(c), grad(c)) * dR
      Rp = 0.5 * inner(grad(c), grad(c)) * dR
      s  = "::: forming 'Tikhonov' regularization functional with parameter" + \
           " alpha = %.2E :::" % alpha
    elif kind == 'TV_Tik_hybrid':
      self.R1  = alpha_tik * 0.5 * inner(grad(c), grad(c)) * dR
      self.R2  = alpha_tv * sqrt(inner(grad(c), grad(c)) + 1e-15) * dR 
      R1p      = 0.5 * inner(grad(c), grad(c)) * dR
      R2p      = sqrt(inner(grad(c), grad(c)) + 1e-15) * dR 
      R        = self.R1 + self.R2
      Rp       = R1p + R2p
      s   = "::: forming Tikhonov/TV hybrid regularization with alpha_tik = " \
            "%.1e and alpha_tv = %.1e :::" % (alpha_tik, alpha_tv)
    elif kind == 'square':
      R  = alpha * 0.5 * c**2 * dR
      Rp = 0.5 * c**2 * dR
      s  = "::: forming 'square' regularization functional with parameter" + \
           " alpha = %.2E :::" % alpha
    elif kind == 'abs':
      R  = alpha * abs(c) * dR
      Rp = abs(c) * dR
      s  = "::: forming 'abs' regularization functional with parameter" + \
           " alpha = %.2E :::" % alpha
    print_text(s, self.color())
    s = "    - integrated over %s -" % model.boundaries[integral]
    print_text(s, self.color())
    self.R  = R
    self.Rp = Rp  # needed for L-curve

  def solve(self):
    """
    Solves the physics calculation.
    """
    raiseNotDefined()





==> cslvr_src/stressbalance.py <==
from cslvr.physics import Physics
from cslvr.io      import print_text, print_min_max
from fenics        import *


class StressBalance(Physics):

  def __init__(self, model, momentum):
    """
    """
    s    = "::: INITIALIZING STRESS-BALANCE PHYSICS :::"
    print_text(s, self.color())
    
    # calculate viscosity in model.eta :
    U      = momentum.velocity()
    epsdot = momentum.effective_strain_rate(U) + model.eps_reg
    model.calc_eta(epsdot)
    
    # stress tensor :
    tau   = momentum.deviatoric_stress_tensor(U, model.eta)

    # rotate about the z-axis : 
    rad_xy = model.get_xy_velocity_angle(U) 
    Rz     = model.z_rotation_matrix(rad_xy)
    tau_r  = model.rotate_tensor(tau, Rz)
    
    # get surface stress :
    tau_ii_S = model.vert_extrude(tau_r[0,0], d='down', Q=model.Q_non_periodic)
    tau_ij_S = model.vert_extrude(tau_r[0,1], d='down', Q=model.Q_non_periodic)
    tau_iz_S = model.vert_extrude(tau_r[0,2], d='down', Q=model.Q_non_periodic)
    tau_ji_S = model.vert_extrude(tau_r[1,0], d='down', Q=model.Q_non_periodic)
    tau_jj_S = model.vert_extrude(tau_r[1,1], d='down', Q=model.Q_non_periodic)
    tau_jz_S = model.vert_extrude(tau_r[1,2], d='down', Q=model.Q_non_periodic)
    tau_zi_S = model.vert_extrude(tau_r[2,0], d='down', Q=model.Q_non_periodic)
    tau_zj_S = model.vert_extrude(tau_r[2,1], d='down', Q=model.Q_non_periodic)
    tau_zz_S = model.vert_extrude(tau_r[2,2], d='down', Q=model.Q_non_periodic)
    
    # get basal stress :
    tau_ii_B = model.vert_extrude(tau_r[0,0], d='up', Q=model.Q_non_periodic)
    tau_ij_B = model.vert_extrude(tau_r[0,1], d='up', Q=model.Q_non_periodic)
    tau_iz_B = model.vert_extrude(tau_r[0,2], d='up', Q=model.Q_non_periodic)
    tau_ji_B = model.vert_extrude(tau_r[1,0], d='up', Q=model.Q_non_periodic)
    tau_jj_B = model.vert_extrude(tau_r[1,1], d='up', Q=model.Q_non_periodic)
    tau_jz_B = model.vert_extrude(tau_r[1,2], d='up', Q=model.Q_non_periodic)
    tau_zi_B = model.vert_extrude(tau_r[2,0], d='up', Q=model.Q_non_periodic)
    tau_zj_B = model.vert_extrude(tau_r[2,1], d='up', Q=model.Q_non_periodic)
    tau_zz_B = model.vert_extrude(tau_r[2,2], d='up', Q=model.Q_non_periodic)
    
    # vertically integrate deviatoric stress (membrane stress) :
    t_ii = model.vert_integrate(tau_r[0,0], d='up', Q=model.Q_non_periodic)
    t_ij = model.vert_integrate(tau_r[0,1], d='up', Q=model.Q_non_periodic)
    t_iz = model.vert_integrate(tau_r[0,2], d='up', Q=model.Q_non_periodic)
    t_ji = model.vert_integrate(tau_r[1,0], d='up', Q=model.Q_non_periodic)
    t_jj = model.vert_integrate(tau_r[1,1], d='up', Q=model.Q_non_periodic)
    t_jz = model.vert_integrate(tau_r[1,2], d='up', Q=model.Q_non_periodic)
    t_zi = model.vert_integrate(tau_r[2,0], d='up', Q=model.Q_non_periodic)
    t_zj = model.vert_integrate(tau_r[2,1], d='up', Q=model.Q_non_periodic)
    t_zz = model.vert_integrate(tau_r[2,2], d='up', Q=model.Q_non_periodic)

    # extrude the integral down the vertical :
    N_ii = model.vert_extrude(t_ii, d='down', Q=model.Q_non_periodic)
    N_ij = model.vert_extrude(t_ij, d='down', Q=model.Q_non_periodic)
    N_iz = model.vert_extrude(t_iz, d='down', Q=model.Q_non_periodic)
    N_ji = model.vert_extrude(t_ji, d='down', Q=model.Q_non_periodic)
    N_jj = model.vert_extrude(t_jj, d='down', Q=model.Q_non_periodic)
    N_jz = model.vert_extrude(t_jz, d='down', Q=model.Q_non_periodic)
    N_zi = model.vert_extrude(t_zi, d='down', Q=model.Q_non_periodic)
    N_zj = model.vert_extrude(t_zj, d='down', Q=model.Q_non_periodic)
    N_zz = model.vert_extrude(t_zz, d='down', Q=model.Q_non_periodic)

    # save the membrane stresses :
    model.init_N_ii(N_ii, cls=self)
    model.init_N_ij(N_ij, cls=self)
    model.init_N_iz(N_iz, cls=self)
    model.init_N_ji(N_ji, cls=self)
    model.init_N_jj(N_jj, cls=self)
    model.init_N_jz(N_jz, cls=self)
    model.init_N_zi(N_zi, cls=self)
    model.init_N_zj(N_zj, cls=self)
    model.init_N_zz(N_zz, cls=self)
    
    # get the components of horizontal velocity :
    u,v,w    = U.split(True)
    U        = as_vector([u, v])
    U_hat    = model.normalize_vector(U)
    U_n      = as_vector([U_hat[0],  U_hat[1], 0.0])
    U_t      = as_vector([U_hat[1], -U_hat[0], 0.0])
    S        = model.S
    B        = model.B

    # directional derivative in direction of flow :
    def d_di(u):  return dot(grad(u), U_n)

    # directional derivative in direction across flow :
    def d_dj(u):  return dot(grad(u), U_t)

    # form components :
    phi      = TestFunction(model.Q_non_periodic)
    dtau     = TrialFunction(model.Q_non_periodic)
    
    # mass matrix :
    self.M = assemble(phi*dtau*dx)

    # integrated stress-balance using Leibniz Theorem :
    self.M_ii = (d_di(N_ii) + tau_ii_S*d_di(S) - tau_ii_B*d_di(B)) * phi * dx
    self.M_ij = (d_dj(N_ij) + tau_ij_S*d_dj(S) - tau_ij_B*d_dj(B)) * phi * dx
    self.M_iz = (tau_iz_S - tau_iz_B) * phi * dx
    self.M_ji = (d_di(N_ji) + tau_ji_S*d_di(S) - tau_ji_B*d_di(B)) * phi * dx
    self.M_jj = (d_dj(N_jj) + tau_jj_S*d_dj(S) - tau_jj_B*d_dj(B)) * phi * dx
    self.M_jz = (tau_jz_S - tau_jz_B) * phi * dx
    self.M_zi = (d_di(N_zi) + tau_zi_S*d_di(S) - tau_zi_B*d_di(B)) * phi * dx
    self.M_zj = (d_dj(N_zj) + tau_zj_S*d_dj(S) - tau_zj_B*d_dj(B)) * phi * dx
    self.M_zz = (tau_zz_S - tau_zz_B) * phi * dx

  def solve(self):
    """
    """
    s    = "::: solving 'Stress_Balance' :::"
    print_text(s, self.color())
    
    model = self.model

    # solve the linear system :
    solve(self.M, model.M_ii.vector(), assemble(self.M_ii))
    print_min_max(model.M_ii, 'M_ii')
    solve(self.M, model.M_ij.vector(), assemble(self.M_ij))
    print_min_max(model.M_ij, 'M_ij')
    solve(self.M, model.M_iz.vector(), assemble(self.M_iz))
    print_min_max(model.M_iz, 'M_iz')
    solve(self.M, model.M_ji.vector(), assemble(self.M_ji))
    print_min_max(model.M_ji, 'M_ji')
    solve(self.M, model.M_jj.vector(), assemble(self.M_jj))
    print_min_max(model.M_jj, 'M_jj')
    solve(self.M, model.M_jz.vector(), assemble(self.M_jz))
    print_min_max(model.M_jz, 'M_jz')
    solve(self.M, model.M_zi.vector(), assemble(self.M_zi))
    print_min_max(model.M_zi, 'm_zi')
    solve(self.M, model.M_zj.vector(), assemble(self.M_zj))
    print_min_max(model.M_zj, 'M_zj')
    solve(self.M, model.M_zz.vector(), assemble(self.M_zz))
    print_min_max(model.M_zz, 'M_zz')





==> images/convert.sh <==
#!/bin/bash

for f in $(find . -name '*.pdf'); do
  fn=${f::-4};
  convert $fn.pdf -quality 70 -sharpen 0x1.0 $fn.jpg;
  rm $fn.pdf;
done





==> scripts/balance_velocity/antarctica/balance_velocity.py <==
from cslvr import *

mesh_H = 10

# set plot directory :
plt_dir = '../../../images/balance_velocity/antarctica/'

# load the data :
f = HDF5File(mpi_comm_world(), 'dump/vars/state.h5', 'r')

# the balance velocity uses a 2D-model :
model = D2Model(f, out_dir = 'results/')
    
# set the calculated subdomains :
model.set_subdomains(f)

# use the projection of the dataset 'bedmap1' for plotting :
bm1  = DataFactory.get_bedmap1()

model.init_S(f)
model.init_B(f)
model.init_adot(f)
model.init_mask(f)
model.init_U_ob(f,f)
model.init_U_mask(f)

# containers for the direction of flow :
d_U_ob_S_x = Function(model.Q)
d_U_ob_S_y = Function(model.Q)
d_gS_m_U_x = Function(model.Q)
d_gS_m_U_y = Function(model.Q)

# calculate the down-surface gradient :
dSdx = project(-model.S.dx(0))
dSdy = project(-model.S.dx(1))

# convert to numpy arrays :
dSdx_v       = dSdx.vector().array()
dSdy_v       = dSdy.vector().array()
d_U_ob_S_x_v = d_U_ob_S_x.vector().array()
d_U_ob_S_y_v = d_U_ob_S_y.vector().array()
d_gS_m_U_x_v = d_gS_m_U_x.vector().array()
d_gS_m_U_y_v = d_gS_m_U_y.vector().array()
u_ob_v       = model.u_ob.vector().array()
v_ob_v       = model.v_ob.vector().array()

# grounded: down grad(S) -- floating: U_ob  :
d_U_ob_S_x_v[model.shf_dofs] = u_ob_v[model.shf_dofs]
d_U_ob_S_y_v[model.shf_dofs] = v_ob_v[model.shf_dofs]
d_U_ob_S_x_v[model.gnd_dofs] = dSdx_v[model.gnd_dofs]
d_U_ob_S_y_v[model.gnd_dofs] = dSdy_v[model.gnd_dofs]

# everywhere with U observations: U_ob -- everywhere without: down grad(S)  :
d_gS_m_U_x_v[model.Uob_dofs]         = u_ob_v[model.Uob_dofs]
d_gS_m_U_y_v[model.Uob_dofs]         = v_ob_v[model.Uob_dofs]
d_gS_m_U_x_v[model.Uob_missing_dofs] = dSdx_v[model.Uob_missing_dofs]
d_gS_m_U_y_v[model.Uob_missing_dofs] = dSdy_v[model.Uob_missing_dofs]

# assign the numpy arrays back to the containers :
model.assign_variable(d_U_ob_S_x, d_U_ob_S_x_v)
model.assign_variable(d_U_ob_S_y, d_U_ob_S_y_v)
model.assign_variable(d_gS_m_U_x, d_gS_m_U_x_v)
model.assign_variable(d_gS_m_U_y, d_gS_m_U_y_v)

# the imposed direction of flow :
#d = (d_U_ob_S_x, d_U_ob_S_y)
#d = (d_gS_m_U_x, d_gS_m_U_y)
#d = (model.u_ob, model.v_ob)
d = (-model.S.dx(0), -model.S.dx(1))

## plot the observed surface speed :
#U_max  = model.U_ob.vector().max()
#U_min  = model.U_ob.vector().min()
#U_lvls = array([U_min, 2, 10, 20, 50, 100, 200, 500, 1000, U_max])
#plotIce(bm1, model.U_ob, name='U_ob', direc=plt_dir,
#       title=r'$\Vert \mathbf{u}_{ob} \Vert$', cmap='viridis',
#       show=False, levels=U_lvls, tp=False, cb_format='%.1e')

kappas  = [0,5,10]
methods = ['SUPG', 'SSM', 'GLS']

for kappa in kappas:

  for method in methods:

    bv = BalanceVelocity(model, kappa=kappa, stabilization_method=method)
    bv.solve_direction_of_flow(d)
    bv.solve()

    U_max  = model.Ubar.vector().max()
    U_min  = model.Ubar.vector().min()
    U_lvls = array([U_min, 2, 10, 20, 50, 100, 200, 500, 1000, U_max])
    
    name = 'Ubar_%iH_kappa_%i_%s' % (mesh_H, kappa, method)
    tit  = r'$\bar{u}_{%i}$' % kappa
    plotIce(bm1, model.Ubar, name=name, direc=plt_dir,
           title=tit, cmap='viridis',
           show=False, levels=U_lvls, tp=False, cb_format='%.1e')
   
    # calculate the misfit
    misfit = Function(model.Q)
    Ubar_v = model.Ubar.vector().array()
    U_ob_v = model.U_ob.vector().array()
    m_v    = U_ob_v - Ubar_v
    model.assign_variable(misfit, m_v)
   
    m_max  = misfit.vector().max()
    m_min  = misfit.vector().min()
    #m_lvls = array([m_min, -5e2, -1e2, -1e1, -1, 1, 1e1, 1e2, 5e2, m_max])
    m_lvls = array([m_min, -50, -10, -5, -1, 1, 5, 10, 50, m_max])
     
    name = 'misfit_%iH_kappa_%i_%s' % (mesh_H, kappa, method)
    tit  = r'$M_{%i}$' % kappa
    plotIce(bm1, misfit, name=name, direc=plt_dir,
           title=tit, cmap='RdGy',
           show=False, levels=m_lvls, tp=False, cb_format='%.1e')





==> scripts/balance_velocity/antarctica/gen_data.py <==
from cslvr import *

thklim = 1.0
mesh_H = 10

# collect the raw data :
bedmap2  = DataFactory.get_bedmap2(thklim=thklim)
bedmap1  = DataFactory.get_bedmap1(thklim=thklim)
measures = DataFactory.get_ant_measures(res=900)

# set the output directory :
out_dir = 'dump/vars/'

# load a mesh :
mesh  = Mesh('dump/meshes/antarctica_2D_%iH_mesh.xml.gz' % mesh_H)

# create data objects to use with varglas :
db1   = DataInput(bedmap1,  mesh=mesh)
db2   = DataInput(bedmap2,  mesh=mesh)
dbm   = DataInput(measures, mesh=mesh)

S     = db2.get_expression("S",        near=False)
B     = db2.get_expression("B",        near=False)
M     = db2.get_expression("mask",     near=True)
adot  = db1.get_expression("acca",     near=False)
u_ob  = dbm.get_expression("vx",       near=False)
v_ob  = dbm.get_expression("vy",       near=False)
U_msk = dbm.get_expression("mask",     near=True)

model = D2Model(mesh, out_dir = 'results/')
model.calculate_boundaries(mask=M, U_mask=U_msk, adot=adot) 

# calculate_boundaries() initializes model.mask, model.U_mask, and model.adot

model.init_S(S)
model.init_B(B)
model.init_U_ob(u_ob, v_ob)

lst = [model.S,
       model.B,
       model.adot,
       model.mask,
       model.u_ob,
       model.v_ob,
       model.U_mask]

f = HDF5File(mpi_comm_world(), out_dir + 'state.h5', 'w')

model.save_list_to_hdf5(lst, f)
model.save_subdomain_data(f)
model.save_mesh(f)

f.close()





==> scripts/balance_velocity/antarctica/gen_mesh.py <==
from cslvr import *

kappa = 10.0  # ice thickness to refine

#===============================================================================
# data preparation :
out_dir   = 'dump/meshes/'
mesh_name = 'antarctica_2D_%iH_mesh' % int(kappa)

# get the data :
bedmap2 = DataFactory.get_bedmap2()

# process the data :
db2 = DataInput(bedmap2, gen_space=False)

db2.set_data_val("H", 32767, 0.0)
db2.set_data_val('S', 32767, 0.0)


#===============================================================================
# form field from which to refine :
db2.data['ref'] = kappa*db2.data['H'].copy()
db2.data['ref'][db2.data['ref'] < kappa*1000.0] = kappa*1000.0

## nice to plot the refinement field to check that you're doing what you want :
#plotIce(db2, 'ref', name='ref', direc=out_dir,
#       title='ref', cmap='viridis',
#       show=False, scale='lin', tp=False, cb_format='%.1e')

#===============================================================================
# generate the contour :
m = MeshGenerator(db2, mesh_name, out_dir)

m.create_contour('mask', zero_cntr=0.99, skip_pts=10)
#m.create_contour('H', zero_cntr=200, skip_pts=5)

m.eliminate_intersections(dist=200)
m.write_gmsh_contour(boundary_extend=False)
#m.plot_contour()
m.close_file()


#===============================================================================
# refine :
ref_b2 = MeshRefiner(db2, 'ref', gmsh_file_name = out_dir + mesh_name)

a,aid = ref_b2.add_static_attractor()
ref_b2.set_background_field(aid)


#===============================================================================
# finish stuff up :
ref_b2.finish(gui = False, out_file_name = out_dir + mesh_name)
ref_b2.convert_msh_to_xml()





==> scripts/balance_velocity/greenland/balance_velocity.py <==
from cslvr import *

mesh_H = 5

# set plot directory :
plt_dir = '../../../images/balance_velocity/greenland/d_U_ob/'

# load the data :
f = HDF5File(mpi_comm_world(), 'dump/vars/state.h5', 'r')

# the balance velocity uses a 2D-model :
model = D2Model(f, out_dir = 'results/')

# set the calculated subdomains :
model.set_subdomains(f)

# use the projection of the dataset 'searise' for plotting :
searise = DataFactory.get_searise()

model.init_S(f)
model.init_B(f)
model.init_adot(f)
model.init_mask(f)
model.init_U_ob(f,f)
model.init_U_mask(f)
      
kappas  = [0,5,10]
methods = ['SUPG', 'SSM', 'GLS']

# the imposed direction of flow :
d = (model.u_ob, model.v_ob)
#d = (-model.S.dx(0), -model.S.dx(1))

## plot the observed surface speed :
#U_max  = model.U_ob.vector().max()
#U_min  = model.U_ob.vector().min()
#U_lvls = array([U_min, 2, 10, 20, 50, 100, 200, 500, 1000, U_max])
#plotIce(searise, model.U_ob, name='U_ob', direc=plt_dir,
#       title=r'$\Vert \mathbf{u}_{ob} \Vert$', cmap='viridis',
#       show=False, levels=U_lvls, tp=False, cb_format='%.1e')

for kappa in kappas:

  for method in methods:

    bv = BalanceVelocity(model, kappa=kappa, stabilization_method=method)
    bv.solve_direction_of_flow(d)
    bv.solve()

    U_max  = model.Ubar.vector().max()
    U_min  = model.Ubar.vector().min()
    U_lvls = array([U_min, 2, 10, 20, 50, 100, 200, 500, 1000, U_max])
    
    name = 'Ubar_%iH_kappa_%i_%s' % (mesh_H, kappa, method)
    tit  = r'$\bar{u}_{%i}$' % kappa
    plotIce(searise, model.Ubar, name=name, direc=plt_dir,
           title=tit, cmap='viridis',
           show=False, levels=U_lvls, tp=False, cb_format='%.1e')
   
    # calculate the misfit
    misfit = Function(model.Q)
    Ubar_v = model.Ubar.vector().array()
    U_ob_v = model.U_ob.vector().array()
    m_v    = U_ob_v - Ubar_v
    model.assign_variable(misfit, m_v)
   
    m_max  = misfit.vector().max()
    m_min  = misfit.vector().min()
    m_lvls = array([m_min, -50, -10, -5, -1, 1, 5, 10, 50, m_max])
     
    name = 'misfit_%iH_kappa_%i_%s' % (mesh_H, kappa, method)
    tit  = r'$M_{%i}$' % kappa
    plotIce(searise, misfit, name=name, direc=plt_dir,
           title=tit, cmap='RdGy',
           show=False, levels=m_lvls, tp=False, cb_format='%.1e')





==> scripts/balance_velocity/greenland/gen_data.py <==
from cslvr import *

thklim = 1e-2
mesh_H = 5

# collect the raw data :
searise = DataFactory.get_searise(thklim)
bamber  = DataFactory.get_bamber(thklim)
rignot   = DataFactory.get_rignot()

# set the output directory :
out_dir = 'dump/vars/'

# load a mesh :
mesh  = Mesh('dump/meshes/greenland_2D_%iH_mesh.xml.gz' % mesh_H)

# create data objects to use with varglas :
dsr   = DataInput(searise, mesh=mesh)
dbm   = DataInput(bamber,  mesh=mesh)
drg   = DataInput(rignot,  mesh=mesh)

# Rignot dataset is on a different projection :
drg.change_projection(dbm)

B     = dbm.get_expression("B",     near=False)
S     = dbm.get_expression("S",     near=False)
M     = dbm.get_expression('mask',  near=True)
adot  = dsr.get_expression("adot",  near=False)
u_ob  = drg.get_expression("vx",    near=False)
v_ob  = drg.get_expression("vy",    near=False)
U_msk = drg.get_expression('mask',  near=True)

model = D2Model(mesh, out_dir = 'results/')
model.calculate_boundaries(mask=M, U_mask=U_msk, adot=adot) 

# calculate_boundaries() initializes model.mask, model.U_mask, and model.adot

model.init_S(S)
model.init_B(B)
model.init_U_ob(u_ob, v_ob)

lst = [model.S,
       model.B,
       model.adot,
       model.mask,
       model.u_ob,
       model.v_ob,
       model.U_mask]

f = HDF5File(mpi_comm_world(), out_dir + 'state.h5', 'w')

model.save_list_to_hdf5(lst, f)
model.save_subdomain_data(f)
model.save_mesh(f)

f.close()

model.save_xdmf(model.cf, 'cf')




==> scripts/balance_velocity/greenland/gen_mesh.py <==
from cslvr import *

kappa = 5.0  # ice thickness to refine

#===============================================================================
# data preparation :
out_dir   = 'dump/meshes/'
mesh_name = 'greenland_2D_%iH_mesh' % int(kappa)

# get the data :
bamber   = DataFactory.get_bamber()
#rignot   = DataFactory.get_rignot()

# process the data :
dbm      = DataInput(bamber,  gen_space=False)
#drg      = DataInput(rignot,  gen_space=False)

#drg.change_projection(dbm)


#===============================================================================
# form field from which to refine :
dbm.data['ref'] = kappa*dbm.data['H'].copy()
dbm.data['ref'][dbm.data['ref'] < kappa*1000.0] = kappa*1000.0

## nice to plot the refinement field to check that you're doing what you want :
#plotIce(dbm, 'ref', name='ref', direc=out_dir,
#       title='ref', cmap='viridis',
#       show=False, scale='lin', tp=False, cb_format='%.1e')

#===============================================================================
# generate the contour :
m = MeshGenerator(dbm, mesh_name, out_dir)

m.create_contour('mask', zero_cntr=0.99, skip_pts=10)
#m.create_contour('H', zero_cntr=200, skip_pts=5)

m.eliminate_intersections(dist=200)
#m.transform_contour(rignot)
#m.check_dist()
m.write_gmsh_contour(boundary_extend=False)
#m.plot_contour()
m.close_file()


#===============================================================================
# refine :
ref_bm = MeshRefiner(dbm, 'ref', gmsh_file_name = out_dir + mesh_name)

a,aid = ref_bm.add_static_attractor()
ref_bm.set_background_field(aid)


#===============================================================================
# finish stuff up :
ref_bm.finish(gui = False, out_file_name = out_dir + mesh_name)
ref_bm.convert_msh_to_xml()





==> scripts/bubbles/ADR.py <==
from fenics import *

mesh = IntervalMesh(50,0,1)

Q    = FunctionSpace(mesh, 'CG', 1)
B    = FunctionSpace(mesh, 'B',  2)
M    = Q + B

def left(x, on_boundary):
  return on_boundary and x[0] == 0

uD        = project(Constant(0.0), M)
leftBC    = DirichletBC(Q, 0.0, left)
leftBC_b  = DirichletBC(Q, uD,  left)

kappa   = Constant(1.0/100.0)
s       = Constant(5.0)
d       = Constant(10.0)
f       = Function(Q)
f.vector()[25] = 1000  # this is about the middle for a 50 element mesh

#==============================================================================
# standard Galerkin solution :

u   = TrialFunction(Q)
v   = TestFunction(Q)
us  = Function(Q)
uf1 = Function(Q)

a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + d * u.dx(0) * v * dx \
     + s * u * v * dx
L  = f * v * dx

solve(a == L, us, leftBC)

uf1.interpolate(us)

#==============================================================================
# bubble-enriched solution :
u   = TrialFunction(M)
v   = TestFunction(M)
us  = Function(M)
uf2 = Function(Q)

a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + d * u.dx(0) * v * dx \
     + s * u * v * dx
L  = f * v * dx

solve(a == L, us, leftBC_b)

uf2.interpolate(us)

#==============================================================================
# GLS stabilized solution :
u   = TrialFunction(Q)
v   = TestFunction(Q)
us  = Function(Q)
uf3 = Function(Q)
h   = CellSize(mesh)

# for SUPG :
#Pe  = h * d / (2*kappa)
#tau = h / (2*d) * (1/tanh(Pe) - 1 / Pe)

# for GLS or SSM :
tau = 1 / (4*kappa/h**2 + 2*d/h + s)

def L(u):       return -(kappa * u.dx(0)).dx(0) + d*u.dx(0) + s*u  # GLS
def L_star(u):  return -(kappa * u.dx(0)).dx(0) - d*u.dx(0) + s*u  # SSM
def L_adv(u):   return d*u.dx(0)                                   # SUPG


a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + d * u.dx(0) * v * dx \
     + s * u * v * dx \
     + inner(L(v), tau*L(u)) * dx
L  = + f * v * dx \
     + inner(L(v), tau*f) * dx

solve(a == L, us, leftBC)

uf3.interpolate(us)

#==============================================================================
# plotting :
from pylab import *

purp = '#880cbc'

t    = mesh.coordinates()[:,0][::-1]
uf1  = uf1.vector().array()
uf2  = uf2.vector().array()
uf3  = uf3.vector().array()

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax   = fig.add_subplot(111)

ax.plot(t, uf1, 'r',   ls='-', lw=2.0, label=r"$u$")
ax.plot(t, uf2, 'k',   ls='-', lw=2.0, label=r"$\hat{u}$")
ax.plot(t, uf3,  purp, ls='-', lw=2.0, label=r"$\tilde{u}$")

ax.set_xlabel(r'$x$')
ax.grid()
leg = ax.legend(loc='upper left')
leg.get_frame().set_alpha(0.0)
tight_layout()
savefig('../../images/bubbles/extreme_new.pdf')





==> scripts/bubbles/DR_analytic.py <==
from fenics import *

mesh = IntervalMesh(10,0,1)

Q    = FunctionSpace(mesh, 'CG', 1)
B    = FunctionSpace(mesh, 'B',  2)
M    = Q + B

def left(x, on_boundary):
  return on_boundary and x[0] == 0

kappa = Constant(1.0/500.0)
s     = Constant(1.0)
f     = Constant(0.0)

#==============================================================================
# standard Galerkin solution :

leftBC  = DirichletBC(Q, 1.0, left)

u   = TrialFunction(Q)
v   = TestFunction(Q)
us  = Function(Q)
uf1 = Function(Q)

a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + s * u * v * dx
L  = f * v * dx

solve(a == L, us, leftBC)

uf1.interpolate(us)

#==============================================================================
# enriched space solution :

uD      = project(Constant(1.0), M)
leftBC  = DirichletBC(M, uD, left)

u   = TrialFunction(M)
v   = TestFunction(M)
us  = Function(M)
uf2 = Function(Q)

a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + s * u * v * dx
L  = f * v * dx

solve(a == L, us, leftBC)

uf2.interpolate(us)

#==============================================================================
# SSM stabilized :

leftBC  = DirichletBC(Q, 1.0, left)

u   = TrialFunction(Q)
v   = TestFunction(Q)
us  = Function(Q)
uf3 = Function(Q)
h   = CellSize(mesh)
C   = Constant(1/15.0)
tau = C * h**2 / kappa

def L(u):  return -(kappa * u.dx(0)).dx(0) + s*u 

a  = + kappa * u.dx(0) * v.dx(0) * dx \
     + s * u * v * dx \
     - inner(L(v), tau*L(u)) * dx
L  = + f * v * dx \
     - inner(L(v), tau*f) * dx

solve(a == L, us, leftBC)

uf3.interpolate(us)

#==============================================================================
# plotting :
from pylab import *

purp = '#880cbc'

t    = mesh.coordinates()[:,0][::-1]
uf1  = uf1.vector().array()
uf2  = uf2.vector().array()
uf3  = uf3.vector().array()

x    = linspace(0, 1, 1000)
ue   = (exp(-10*sqrt(5)*(x-2)) + exp(10*sqrt(5)*x))/(1 + exp(20*sqrt(5)))

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax   = fig.add_subplot(111)

ax.plot(t, uf1, 'r',   ls='-',  lw=2.0, label=r"$u$")
ax.plot(t, uf2, 'k',   ls='-',  lw=2.0, label=r"$\hat{u}$")
ax.plot(t, uf3, purp,  ls='--', lw=2.0, label=r"$\tilde{u}$")
ax.plot(x, ue,  'k--', ls='--', lw=2.0, label=r"$u_{\mathrm{a}}$")

ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$u$')
ax.grid()
leg = ax.legend(loc='upper right')
leg.get_frame().set_alpha(0.0)
ax.set_xlim([0,0.3])
tight_layout()
savefig('../../images/bubbles/DR_analytic_new.pdf')





==> scripts/bubbles/bubble_2.py <==
from pylab                 import *
from mpl_toolkits.mplot3d  import Axes3D

def B(x,y):
  return 27 * (1-x-y) * x * y

x   = linspace(0,1,100)
y   = linspace(0,1,100)

X,Y = meshgrid(x,y)

# plot the results :
fig = plt.figure()
ax  = fig.add_subplot(111, projection='3d')

Z   = B(X,Y)

Z[X + Y > 1] = 0  # zero the area outside the triangle

ax.plot_wireframe(X, Y, Z, color='r', lw=2.0, rstride=5, cstride=5)

ax.set_ylabel(r'$y$')
ax.set_xlabel(r'$x$')
ax.set_zlabel(r'$B$')
tight_layout()
show() 


==> scripts/bubbles/bubble_ftn.py <==
from pylab import *

x = linspace(0,1,1000)

phi_1 = 1 - x
phi_2 = x

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

ax.set_ylim(0.0, 1.10)

ax.plot(x, phi_1,         'k-',  lw=2.0, label=r"$\psi_1$")
ax.plot(x, phi_2,         'k--', lw=2.0, label=r"$\psi_2$")
ax.plot(x, 4*phi_1*phi_2, 'r',   lw=2.0, label=r"$\phi'$")

leg = ax.legend(loc='lower center')
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r"$x$")
ax.grid()
tight_layout()
savefig("../../images/bubbles/bubble_new.pdf")


==> scripts/data_assimilation/ISMIP_HOM_C_inverse.py <==
from cslvr  import *
from scipy  import random

# out directories for saving data and images :
#reg_typ = 'TV'
reg_typ = 'Tikhonov'
#reg_typ = 'TV_Tik_hybrid'
out_dir = './ISMIP_HOM_C_inverse_' + reg_typ + '_results/'
plt_dir = '../../images/data_assimilation/ISMIP_HOM_C/' + reg_typ + '/'

# constants used :
a     = 0.5 * pi / 180
L     = 20000
bmax  = 1000

# a generic box mesh that will be fit to geometry below :
p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)

# this is a 3D model :
model = D3Model(mesh, out_dir = out_dir + 'true/', use_periodic = True)

# expressions for the surface and basal topography, and friction :
surface = Expression('- x[0] * tan(a)', a=a, 
                     element=model.Q.ufl_element())
bed     = Expression('- x[0] * tan(a) - 1000.0', a=a, 
                     element=model.Q.ufl_element())
beta    = Expression('bmax/2 + bmax/2 * sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     bmax=bmax, L=L, element=model.Q.ufl_element())

# calculate the boundaries for integration :
model.calculate_boundaries()

# deform the mesh to the desired geometry :
model.deform_mesh_to_geometry(surface, bed)

# create the bed and surface meshes, for plotting purposes : 
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models, again for plotting only :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

# initialize important variables :
model.init_beta(beta)                          # traction
model.init_A(1e-16)                            # isothermal rate-factor

# create the first-order momentum object and solve :
mom = MomentumDukowiczBP(model)
mom.solve(annotate=False)

# add noise with a signal-to-noise ratio of 100 :
snr   = 100.0
u     = Function(model.Q)
v     = Function(model.Q)
assign(u, model.U3.sub(0))
assign(v, model.U3.sub(1))
u_o   = u.vector().array()
v_o   = v.vector().array()
n     = len(u_o)
sig   = model.get_norm(as_vector([u, v]), 'linf')[1] / snr
print_min_max(sig, 'sigma')
print_min_max(snr, 'SNR')
  
u_error = sig * random.randn(n)
v_error = sig * random.randn(n)
u_ob    = u_o + u_error
v_ob    = v_o + v_error

# init the 'observed' velocity :
model.init_U_ob(u_ob, v_ob)
u_ob_ex = model.vert_extrude(model.u_ob, 'down')
v_ob_ex = model.vert_extrude(model.v_ob, 'down')
model.init_U_ob(u_ob_ex, v_ob_ex)

# assign variables to the submesh for plotting :
bedmodel.assign_submesh_variable(bedmodel.beta, model.beta)
srfmodel.assign_submesh_variable(srfmodel.U_ob, model.U_ob)
srfmodel.assign_submesh_variable(srfmodel.u_ob, model.u_ob)
srfmodel.assign_submesh_variable(srfmodel.v_ob, model.v_ob)
srfmodel.assign_submesh_variable(srfmodel.U3,   model.U3)
srfmodel.init_U_mag(srfmodel.U3)

# zero out the vertical velocity for comparison :
srfmodel.init_w(Constant(0.0))

# plotting :
beta_min  = bedmodel.beta.vector().min()
beta_max  = bedmodel.beta.vector().max()
beta_lvls = array([beta_min, 100, 200, 300, 400, 500, 600, 
                   700, 800, 900, beta_max])
plot_variable(u = bedmodel.beta, name = 'beta_true', direc = plt_dir,
              cmap = 'viridis', figsize = (6,5), levels = beta_lvls, tp = True,
              show = False, cb_format='%i', hide_ax_tick_labels=True)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([U_min, 170, 180, 200, 220, 240, 260, 280,  U_max])
plot_variable(u = srfmodel.U3, name = 'U_true', direc = plt_dir,
              cmap = 'viridis', figsize = (6,5), levels = U_lvls, tp = True,
              show = False, cb_format='%i', hide_ax_tick_labels=True)

U_ob_min  = srfmodel.U_ob.vector().min()
U_ob_max  = srfmodel.U_ob.vector().max()
U_ob_lvls = array([U_ob_min, 170, 180, 200, 220, 240, 260, 280,  U_ob_max])
U_ob = as_vector([srfmodel.u_ob, srfmodel.v_ob])
plot_variable(u = U_ob, name = 'U_ob', direc = plt_dir,
              cmap = 'viridis', figsize = (6,5), levels = U_ob_lvls, tp = True,
              show = False, cb_format='%i', hide_ax_tick_labels=True)

# calculate the initial tractin field from the SIA approximation :
model.init_beta_SIA()

# model.beta has been reassigned, so let's plot it :
bedmodel.assign_submesh_variable(bedmodel.beta, model.beta)
beta_min  = bedmodel.beta.vector().min()
beta_max  = bedmodel.beta.vector().max()
beta_lvls = array([250, 275, 300, 325, 350, 375, 400, 425, 450, beta_max])
plot_variable(u = bedmodel.beta, name = 'beta_SIA', direc = plt_dir,
              cmap = 'viridis', figsize = (6,5), levels = beta_lvls, tp = True,
              show = False, cb_format='%i', hide_ax_tick_labels=True,
              extend = 'min')

model.set_out_dir(out_dir + 'inversion/')

# post-adjoint-iteration callback function :
def adj_post_cb_ftn():
  """
  this is called when the optimization is done.  Here all we do is plot, but 
  you may want to calculate other variables of interest to :
  """
  bedmodel.assign_submesh_variable(bedmodel.beta, model.beta)
  srfmodel.assign_submesh_variable(srfmodel.U3,   model.U3)
  srfmodel.init_U_mag(srfmodel.U3)
  srfmodel.init_w(Constant(0.0))

  # plot beta optimal :
  beta_min  = bedmodel.beta.vector().min()
  beta_max  = bedmodel.beta.vector().max()
  beta_lvls = array([beta_min, 100, 200, 300, 400, 500, 600, 700, 
                     800, 900, beta_max])
  plot_variable(u = bedmodel.beta, name = 'beta_opt', direc = plt_dir,
                cmap = 'viridis', figsize = (6,5), levels = beta_lvls,
                tp = True, show = False, cb_format='%i',
                hide_ax_tick_labels=True)
  
  # plot u optimal :
  U_min  = srfmodel.U_mag.vector().min()
  U_max  = srfmodel.U_mag.vector().max()
  U_lvls = array([U_min, 170, 180, 200, 220, 240, 260, 280,  U_max])
  plot_variable(u = srfmodel.U3, name = 'U_opt', direc = plt_dir,
                cmap = 'viridis', figsize = (6,5), levels = U_lvls, tp = True,
                show = False, cb_format='%i', hide_ax_tick_labels=True)
  
  # or we could save the 3D optimized velocity and beta fields for 
  # viewing with paraview, like this :
  model.save_xdmf(model.U3,   'U_opt')
  model.save_xdmf(model.beta, 'beta_opt')

# after every completed adjoining, save the state of these functions :
adj_save_vars = [model.beta, model.U3]

# form the cost functional :
mom.form_obj_ftn(integral=model.GAMMA_U_GND, kind='log_L2_hybrid', 
                 g1=1, g2=1e5)

# form the regularization functional :
if reg_typ == 'TV':
  mom.form_reg_ftn(model.beta, integral=model.GAMMA_B_GND, kind='TV', 
                   alpha=100.0)
elif reg_typ == 'Tikhonov':
  mom.form_reg_ftn(model.beta, integral=model.GAMMA_B_GND, kind='Tikhonov', 
                   alpha=500.0)
elif reg_typ == 'TV_Tik_hybrid':
  mom.form_reg_ftn(model.beta, integral=model.GAMMA_B_GND,
                   kind='TV_Tik_hybrid', alpha_tik=250, alpha_tv=50)

# solving the incomplete adjoint is more efficient :
mom.linearize_viscosity()

# optimize for beta :
mom.optimize_U_ob(control           = model.beta,
                  bounds            = (1e-5, 1e7),
                  method            = 'ipopt',
                  max_iter          = 100,
                  adj_save_vars     = adj_save_vars,
                  adj_callback      = None,
                  post_adj_callback = adj_post_cb_ftn)





==> scripts/data_assimilation/L_curve.py <==
from cslvr  import *
from scipy  import random

#reg_typ = 'TV'
reg_typ = 'Tikhonov'
out_dir = './L_curve_results_' + reg_typ + '/'
plt_dir = '../../images/data_assimilation/ISMIP_HOM_C/'

a     = 0.5 * pi / 180
L     = 20000
bmax  = 1000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(a)', a=a, 
                     element=model.Q.ufl_element())
bed     = Expression('- x[0] * tan(a) - 1000.0', a=a, 
                     element=model.Q.ufl_element())
beta    = Expression('bmax/2 + bmax/2 * sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     bmax=bmax, L=L, element=model.Q.ufl_element())

# calculate the boundaries for integration :
model.calculate_boundaries()

# deform the mesh to the desired geometry :
model.deform_mesh_to_geometry(surface, bed)

# initialize important variables :
model.init_beta(beta)                          # traction
model.init_A(1e-16)                            # isothermal rate-factor

mom = MomentumDukowiczBP(model)
mom.solve(annotate=False)

# add noise with a signal-to-noise ratio of 100 :
snr   = 100.0
u     = Function(model.Q)
v     = Function(model.Q)
assign(u, model.U3.sub(0))
assign(v, model.U3.sub(1))
u_o   = u.vector().array()
v_o   = v.vector().array()
n     = len(u_o)
sig   = model.get_norm(as_vector([u, v]), 'linf')[1] / snr
print_min_max(snr, 'SNR')
print_min_max(sig, 'sigma')
  
u_error = sig * random.randn(n)
v_error = sig * random.randn(n)
u_ob    = u_o + u_error
v_ob    = v_o + v_error

# init the 'observed' velocity :
model.init_U_ob(u_ob, v_ob)
u_ob_ex = model.vert_extrude(model.u_ob, 'down')
v_ob_ex = model.vert_extrude(model.v_ob, 'down')
model.init_U_ob(u_ob_ex, v_ob_ex)

# init the traction to the SIA approximation :
model.init_beta_SIA()

# form the cost functional :
mom.form_obj_ftn(integral=model.GAMMA_U_GND, kind='log_L2_hybrid', 
                 g1=1, g2=1e5)

# solving the incomplete adjoint is more efficient :
mom.linearize_viscosity()

# optimize for beta :
adj_kwargs = {'control'           : model.beta,
              'bounds'            : (1e-5, 1e7),
              'method'            : 'ipopt',
              'max_iter'          : 100,
              'adj_save_vars'     : None,
              'adj_callback'      : None,
              'post_adj_callback' : None}

# regularization parameters :
alphas = [1e-3, 1e-2, 1e-1, 1e0, 1e1, 1e2, 1e3, 1e4]

model.L_curve(alphas        = alphas,
              physics       = mom,
              control       = model.beta,
              int_domain    = model.GAMMA_B_GND,
              adj_ftn       = mom.optimize_U_ob,
              adj_kwargs    = adj_kwargs,
              reg_kind      = reg_typ,
              pre_callback  = None,
              post_callback = None,
              itr_save_vars = None)




==> scripts/data_assimilation/plot_L_curve.py <==
from numpy import *
import matplotlib.pyplot as plt
import matplotlib        as mpl
import os
import re
import sys

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['legend.fontsize']      = 'small'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage[mathscr]{euscript}']

# set the relavent directories :
#reg     = 'TV'
reg     = 'Tikhonov'
in_dir  = 'L_curve_results_' + reg + '/'
plt_dir = '../../images/data_assimilation/l_curve/'

# get the list of directories to plot :
alphas = []
Ds     = []
Js     = []
J1s    = []
J2s    = []
Rs     = []
ns     = []

for d in next(os.walk(in_dir))[1]:
  m = re.search('(alpha_)(\d\W\dE\W\d+)', d)
  if m is not None:
    do = in_dir + d + '/objective_ftnls_history/'
    alphas.append(float(m.group(2)))
    Ds.append(loadtxt(do  + 'Ds.txt'))
    Js.append(loadtxt(do  + 'Js.txt'))
    J1s.append(loadtxt(do + 'J1s.txt'))
    J2s.append(loadtxt(do + 'J2s.txt'))
    Rs.append(loadtxt(do  + 'Rs.txt'))
    ns.append(len(Js[-1]))
alphas = array(alphas) 
Ds     = array(Ds) 
Js     = array(Js) 
J1s    = array(J1s) 
J2s    = array(J2s) 
Rs     = array(Rs) 
ns     = array(ns)

idx    = argsort(alphas)
alphas = alphas[idx]
Ds     = Ds[idx]
Js     = Js[idx]
J1s    = J1s[idx]
J2s    = J2s[idx]
Rs     = Rs[idx]
ns     = ns[idx]
xn     = cumsum(ns - 1)

# define the colors we need :
#===============================================================================

cmap   = plt.get_cmap('viridis')
colors = [ cmap(x) for x in linspace(0, 1, len(alphas)) ]

dkred  = '#820000'
pink   = '#ff8e8e'
ltpink = '#ffbaba'


# plot functionals :
#===============================================================================

fig = plt.figure(figsize=(6,2.5))
ax  = fig.add_subplot(111)

k    = 0
ints = [0]
for i,c in zip(range(len(alphas)), colors):
  xi = arange(k, k + ns[i])
  ints.append(xi.max())
  if i == 0:
    #ax.plot(xi, Js[i], '-',  c='k', lw=2.0,
    #        label = r'$\mathscr{I}$')
    ax.plot(xi, J1s[i], '-',  c='0.5', lw=2.0,
            label = r'$\mathscr{I}_1$')
    ax.plot(xi, J2s[i], '-',  c='k', lw=2.0,
            label = r'$\mathscr{I}_2$')
    ax.plot(xi, Rs[i], '-', c='r', lw=2.0,
            label = r'$\mathscr{R}$')
  else:
    #ax.plot(xi, Js[i], '-',  c='k', lw=2.0)
    ax.plot(xi, J1s[i], '-',  c='0.5', lw=2.0)
    ax.plot(xi, J2s[i], '-',  c='k', lw=2.0)
    ax.plot(xi, Rs[i], '-', c='r', lw=2.0)
  k += ns[i] - 1
ints = array(ints)

ax.grid()
  
if reg == 'Tikhonov':
  gamma = '\gamma_3'
elif reg == 'TV':
  gamma = '\gamma_4'

label = []
for i in alphas:
  label.append(r'$%s = %g$' % (gamma, i))

ax.set_xticks(ints)
ax.set_xticklabels(label, size='small', ha='left')#, rotation=-45)
ax.set_xlabel(r'relative iteration')

ax.set_yscale('log')

leg = ax.legend(loc='upper left', ncol=3)
leg.get_frame().set_alpha(0.0)

plt.tight_layout()
plt.savefig(plt_dir + reg + '_convergence.pdf')
plt.close(fig)

# plot L-curve :
#===============================================================================

fin_Js = Js[:,-1]
fin_Rs = Rs[:,-1]

fig = plt.figure(figsize=(6,2.5))
ax  = fig.add_subplot(111)

ax.plot(fin_Js, fin_Rs, 'k-', lw=2.0)

ax.grid()

for i,c in zip(range(len(alphas)), colors):
  ax.plot(fin_Js[i], fin_Rs[i], 'o',  c=c, lw=2.0,
          label = r'$%s = %g$' % (gamma, alphas[i]))

Js_label = []
for i in fin_Js:
  Js_label.append(r'$%.1e$' % i)

ax.set_xlabel(r'$\mathscr{I}^*$')
ax.set_ylabel(r'$\mathscr{R}^*$')

leg = ax.legend(loc='upper right', ncol=2)
leg.get_frame().set_alpha(0.0)

ax.set_yscale('log')
#ax.set_xscale('log')

plt.tight_layout()
plt.savefig(plt_dir + reg + '_l_curve.pdf')
plt.close(fig)





==> scripts/fenics_intro/1D_BVP_1.py <==
#===============================================================================
# finite-element solution :

from fenics import *

mesh = IntervalMesh(1000,0,1)
Q    = FunctionSpace(mesh, 'CG', 1)
x    = SpatialCoordinate(mesh)[0]
t    = mesh.coordinates()[:,0]

v    = TestFunction(Q)
u    = Function(Q)
du   = TrialFunction(Q)

eps  = 0.05

r    = - eps * u.dx(0) * v.dx(0) * dx \
       - (2*x + 1) * u.dx(0) * v * dx  \
       + 2 * u * v * dx \

def left(x, on_boundary):
  return on_boundary and x[0] == 0.0

def right(x, on_boundary):
  return on_boundary and x[0] == 1.0

leftBC  = DirichletBC(Q, 1.0, left)
rightBC = DirichletBC(Q, 0.0, right)

bcs = [leftBC, rightBC]
J   = derivative(r, u, du)

solve(r == 0, u, bcs=bcs, J=J)

uf = u.vector().array()[::-1]

#===============================================================================
# singular-perturbation method solution :

from pylab  import *

uo = 2*t + 1
ui = -3*(exp((3*t - 3)/eps) - 1)
ul = 3

uu = uo + ui - ul

#===============================================================================
# plot :

from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

ax.set_xlim(0.0, 1.05)
ax.set_ylim(0.0, 3.05)

ax.plot(t, uf, 'k',   lw=2.0, label=r"FEniCS")
ax.plot(t, uo, 'r--', lw=2.0, label=r"$u_o(t)$")
ax.plot(t, ui, 'r:',  lw=2.0, label=r"$u_o(t)$")
ax.plot(t, uu, 'k--', lw=2.0, label=r"$u_u(t)$")

axins = zoomed_inset_axes(ax, 4, loc=8)
axins.set_xlim(0.88, 0.98)
axins.set_ylim(2.60, 2.95)
mark_inset(ax, axins, loc1=2, loc2=4, fc="none", ec="0.5")
xticks(visible=False)
yticks(visible=False)

axins.plot(t, uf, 'k',   lw=2.0, label=r"FEniCS")
axins.plot(t, uo, 'r--', lw=2.0, label=r"$u_o(t)$")
axins.plot(t, ui, 'r:',  lw=2.0, label=r"$u_o(t)$")
axins.plot(t, uu, 'k--', lw=2.0, label=r"$u_u(t)$")
axins.grid()

leg = ax.legend(loc='upper left', ncol=2, fontsize='medium')
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r'$t$')
ax.set_ylabel(r'$u$')
ax.grid()

tight_layout()
savefig("../../images/fenics_intro/1D_BVP_1.pdf")






==> scripts/fenics_intro/1D_BVP_2.py <==
#===============================================================================
# finite-element solution :

from fenics import *

mesh = IntervalMesh(1000,0,1)
Q    = FunctionSpace(mesh, 'CG', 1)
x    = SpatialCoordinate(mesh)[0]
t    = mesh.coordinates()[:,0]
n    = FacetNormal(mesh)

v    = TestFunction(Q)
u    = Function(Q)
du   = TrialFunction(Q)

eps  = 0.05

dur  = -10.0

r    = - eps * u.dx(0) * v.dx(0) * dx \
       + eps * dur * v * ds \
       - (2*x + 1) * u.dx(0) * v * dx  \
       + 2 * u * v * dx \

def left(x, on_boundary):
  return on_boundary and x[0] == 0.0

def right(x, on_boundary):
  return on_boundary and x[0] == 1.0

leftBC  = DirichletBC(Q, 1.0, left)
rightBC = DirichletBC(Q, 0.0, right)

bcs = [leftBC]
J   = derivative(r, u, du)

solve(r == 0, u, bcs=bcs, J=J)

uf = u.vector().array()[::-1]

#===============================================================================
# plot :

from pylab import *
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

sf  = dur*(t - t[-1]) + uf[-1]

ax.set_xlim(0.0, 1.00)
ax.set_ylim(0.0, 3.05)

ax.plot(t, uf, 'k',   lw=2.0, label=r"FEniCS")
ax.plot(t, sf, 'r--', lw=2.0, label=r"slope")

axins = zoomed_inset_axes(ax, 8, loc=4)
axins.set_xlim(0.95, 1.00)
axins.set_ylim(2.75, 3.00)
mark_inset(ax, axins, loc1=2, loc2=4, fc="none", ec="0.5")
xticks(visible=False)
yticks(visible=False)

axins.plot(t, uf, 'k',   lw=2.0, label=r"FEniCS")
axins.plot(t, sf, 'r--', lw=2.0, label=r"slope")
axins.grid()

leg = ax.legend(loc='upper left', fontsize='medium')
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r'$t$')
ax.set_ylabel(r'$u$')
ax.grid()

tight_layout()
savefig("../../images/fenics_intro/1D_BVP_2.pdf")





==> scripts/fenics_intro/1D_BVP_4.py <==
from fenics import *

mesh = IntervalMesh(1000,0,2*pi)
Q    = FunctionSpace(mesh, 'CG', 1)
x    = SpatialCoordinate(mesh)[0]
t    = mesh.coordinates()[:,0]

u    = interpolate(Expression('cos(x[0])'), Q)
s    = interpolate(Expression('sin(x[0])'), Q)
v    = TrialFunction(Q)
phi  = TestFunction(Q)

def left(x, on_boundary):
  return on_boundary and abs(x[0]) < 1e-14

# integral is zero on the left
bcs = DirichletBC(Q, 0.0, left)

a      = v.dx(0) * phi * dx
L      = u * phi * dx
v      = Function(Q)
solve(a == L, v, bcs)

uf = u.vector().array()[::-1]
vf = v.vector().array()[::-1]
sf = s.vector().array()[::-1]

r  = vf - sf

#===============================================================================
# plot :

from pylab import *
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

ax.plot(t, uf, 'k',       lw=2.0, label=r"$u$")
ax.plot(t, vf, 'r--',     lw=2.0, label=r"$v$")
ax.plot(t, r,  '#880cbc', lw=2.0, label=r"$\epsilon$")

ax.set_xlim(0,2*pi)
leg = ax.legend(loc='upper center', fontsize='medium')
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r'$x$')
ax.grid()

tight_layout()
savefig("../../images/fenics_intro/1D_BVP_4.pdf")




==> scripts/fenics_intro/1D_dir_dir_1.py <==
from pylab  import *
from fenics import *

xmin = 0
xmax = 2*pi
mesh = IntervalMesh(1000, xmin, xmax)
Q    = FunctionSpace(mesh, 'CG', 1)

u    = interpolate(Expression('sin(x[0])'),  Q)
v    = interpolate(Expression('cos(x[0])'),  Q)
dudv = interpolate(Expression('-cos(x[0])/sin(x[0])'), Q)

dudv_1 = u.dx(0) * 1/v.dx(0)

x    = mesh.coordinates()[:,0][::-1]
u_v  = u.vector().array()
v_v  = v.vector().array()
d_va = dudv.vector().array()
d_v1 = project(dudv_1).vector().array()

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

purp = '#880cbc'
grun = '#77f343'

ax.plot(x, u_v,  'k',   lw=2.0, label=r'$u(x) = \sin(x)$')
ax.plot(x, v_v,  'r',   lw=2.0, label=r'$v(x) = \cos(x)$')

ax.plot(x, d_va, color=grun, ls='-',  lw=2.0, 
        label=r'$\frac{du}{dv} = -\cot(x)$')
ax.plot(x, d_v1, color=purp, ls='--', lw=2.0,
        label=r'$\frac{du}{dv}$ - FEniCS')

ax.grid()
ax.set_xlabel(r'$x$')
ax.set_ylim([-3,3])
ax.set_xlim([xmin, xmax])
leg = ax.legend(loc='upper left', ncol=2, columnspacing=5, fontsize='medium')
leg.get_frame().set_alpha(0.0)

tight_layout()
savefig('../../images/fenics_intro/1D_dir_dir_1.pdf')






==> scripts/fenics_intro/1D_dir_dir_2.py <==
from pylab  import *
from fenics import *

mesh = IntervalMesh(1000,-1,1)
Q    = FunctionSpace(mesh, 'CG', 1)

u    = interpolate(Expression('pow(x[0], 6)'),   Q)
v    = interpolate(Expression('pow(x[0], 2)'),   Q)
dudv = interpolate(Expression('3*pow(x[0], 4)'), Q)

dudv_1 = u.dx(0) * 1/v.dx(0)

x    = mesh.coordinates()[:,0][::-1]
u_v  = u.vector().array()
v_v  = v.vector().array()
d_va = dudv.vector().array()
d_v1 = project(dudv_1).vector().array()

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig  = figure(figsize=(5,3.5))
ax   = fig.add_subplot(111)

purp = '#880cbc'
grun = '#77f343'

ax.plot(x, u_v,  'k',   lw=2.0, label=r'$u(x)=x^6$')
ax.plot(x, v_v,  'r',   lw=2.0, label=r'$v(x)=x^2$')

ax.plot(x, d_va, color=grun, ls='-',  lw=2.0, 
        label=r'$\frac{du}{dv} = 3x^4$')
ax.plot(x, d_v1, color=purp, ls='--', lw=2.0,
        label=r'$\frac{du}{dv}$ - FEniCS')

ax.grid()
ax.set_xlabel(r'$x$')
leg = ax.legend(loc='upper center', ncol=2, fontsize='medium')
leg.get_frame().set_alpha(0.0)

tight_layout()
savefig('../../images/fenics_intro/1D_dir_dir_2.pdf')





==> scripts/fenics_intro/2D_poisson.py <==
from fenics import *

# Create mesh and define function space
mesh = UnitSquareMesh(32, 32)
V    = FunctionSpace(mesh, "Lagrange", 1)
ff   = FacetFunction('size_t', mesh, 0)

# iterate through the facets and mark each if on a boundary :
#
# 1 - West
# 2 - East
# 3 - North
# 4 - South
for f in facets(mesh):
  n       = f.normal()    # unit normal vector to facet f
  tol     = DOLFIN_EPS
  if   n.x() <= -tol and n.y() <   tol and f.exterior():
    ff[f] = 1
  elif n.x() >=  tol and n.y() <   tol and f.exterior():
    ff[f] = 2
  elif n.x() <   tol and n.y() >=  tol and f.exterior():
    ff[f] = 3
  elif n.x() <   tol and n.y() <= -tol and f.exterior():
    ff[f] = 4

ds = Measure('ds')[ff]
dN = ds(3)
dS = ds(4)
dE = ds(2)
dW = ds(1)

# Define boundary condition
u0  = Constant(1.0)
bcE = DirichletBC(V, u0, ff, 2)
bcW = DirichletBC(V, u0, ff, 1)
bc  = [bcE, bcW]

# Define variational problem
u = TrialFunction(V)
v = TestFunction(V)
f = Expression("10 * sin(2*pi*x[0]) * sin(2*pi*x[1])")
g = Expression("sin(x[0])")
a = inner(grad(u), grad(v))*dx
L = f*v*dx + g*v*(dN + dS)

# Compute solution
u = Function(V)
solve(a == L, u, bc)

# get array componets and triangulation :
v = u.compute_vertex_values(mesh)
x = mesh.coordinates()[:,0]
y = mesh.coordinates()[:,1]
t = mesh.cells()

from pylab                   import *
from mpl_toolkits.axes_grid1 import make_axes_locatable

fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

cm = get_cmap('viridis')
c  = ax.tricontourf(x, y, t, v, 10, cmap=cm)
p  = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.4)
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = colorbar(c, cax=cax) 
tight_layout()
savefig('../../images/fenics_intro/2Dpoisson.pdf')





==> scripts/fenics_intro/2D_stokes.py <==
from fenics import *

# load mesh and subdomains :
mesh        = Mesh("meshes/dolfin_fine.xml.gz")
sub_domains = MeshFunction("size_t", mesh, 
                           "meshes/dolfin_fine_subdomains.xml.gz")

# define Taylor-Hood function space "W" :
V = VectorFunctionSpace(mesh, "CG", 2)
Q = FunctionSpace(mesh, "CG", 1)
W = V * Q

# no-slip boundary condition for velocity 
# y = 0, y = 1 and around the dolphin :
noslip = Constant((0, 0))
bc0    = DirichletBC(W.sub(0), noslip, sub_domains, 0)

# inflow boundary condition for velocity at x = 1 :
inflow = Expression(("-sin(x[1]*pi)", "0.0"))
bc1    = DirichletBC(W.sub(0), inflow, sub_domains, 1)

# collect boundary conditions :
bcs = [bc0, bc1]

# viscosity :
eta = 1.0

# identity tensor :
I   = Identity(2)

# strain-rate tensor :
def epsilon(u): return 0.5*(grad(u) + grad(u).T)

# Cauchy stress tensor :
def sigma(u,p): return 2*eta*epsilon(u) - p*I

# define variational problem :
u,p = TrialFunctions(W)
v,q = TestFunctions(W)

f   = Constant((0, 0))
a   = inner(sigma(u,p), grad(v))*dx + q*div(u)*dx
L   = inner(f, v)*dx

# compute solution :
w = Function(W)
solve(a == L, w, bcs)

# split the mixed solution using deepcopy
# (needed for further computation on coefficient vector)
u,p = w.split(True)

print "Norm of velocity coefficient vector: %.15g" % u.vector().norm("l2")
print "Norm of pressure coefficient vector: %.15g" % p.vector().norm("l2")

# get individual components with deep copy :
u0,u1 = u.split(True)

from pylab                   import *
from mpl_toolkits.axes_grid1 import make_axes_locatable
from matplotlib              import colors, ticker

# calculate array componets :
v0  = u0.compute_vertex_values(mesh)
v1  = u1.compute_vertex_values(mesh)
v   = sqrt(v0**2 + v1**2 + 1e-16)
v0  = v0 / v
v1  = v1 / v
x   = mesh.coordinates()[:,0]
y   = mesh.coordinates()[:,1]
t   = mesh.cells()

# generate velocity figure :
fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v > 2.0] = 2.0
cm = get_cmap('viridis')
ls = array([0.0,0.1,0.2,0.4,0.6,0.8,1.0,1.2,1.4,1.6,1.8,2.00001])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.3)
q  = ax.quiver(x, y, v0, v1, pivot='middle',
                             color='k',
                             scale=60,
                             width=0.0015,
                             headwidth=4.0, 
                             headlength=4.0, 
                             headaxislength=4.0)
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = fig.colorbar(c, cax=cax, ticks=ls, format='%.1f') 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_u.pdf')

# generate pressure figure :
v  = p.compute_vertex_values(mesh)

fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v >  120] = 120
v[v < -20] = -20

ls = array([v.min(),-10, 0,10,20,30,40,50,60,70,80,90,100,110,120])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, 10, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.5)

ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.set_xticklabels([])
ax.set_yticklabels([])
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = colorbar(c, cax=cax) 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_p.pdf')





==> scripts/fenics_intro/2D_stokes_nitsche.py <==
from fenics import *

mesh = Mesh("meshes/dolfin_fine.xml.gz")
sub_domains = MeshFunction("size_t", mesh, 
                           "meshes/dolfin_fine_subdomains.xml.gz")

# Taylor-Hood element
V     = VectorFunctionSpace(mesh, 'CG', 2)
Q     = FunctionSpace(mesh, 'CG', 1)
W     = V*Q

# variational problem :
u, p  = TrialFunctions(W)
v, q  = TestFunctions(W)

# no penetration boundary condition for velocity 
# y = 0, y = 1 and around the dolphin :
u_n   = Constant(0.0)

# inflow boundary condition for velocity at x = 1 :
u_0   = Expression(("-sin(x[1]*pi)", "0.0"))

# relavent measures :
ds    = Measure("ds")[sub_domains]
dG_0  = ds(0)
dG_r  = ds(1)

# constants :
gamma = Constant(1e2)
h     = CellSize(mesh)
n     = FacetNormal(mesh)
I     = Identity(2)
eta   = Constant(1.0)
f     = Constant((0.0,0.0))
beta  = Constant(10.0)

def epsilon(u): return 0.5*(grad(u) + grad(u).T)
def sigma(u,p): return 2*eta*epsilon(u) - p*I

t   = dot(sigma(u,p), n)
s   = dot(sigma(v,q), n)

B_o = + inner(sigma(u,p),grad(v))*dx - div(u)*q*dx

B_g = - dot(n,t) * dot(v,n) * dG_0 \
      - dot(u,n) * dot(s,n) * dG_0 \
      + gamma/h * dot(u,n) * dot(v,n) * dG_0 \
      + beta * dot(u, v) * dG_0 \
      - inner(dot(sigma(u,p), n), v) * dG_r \
      - inner(dot(sigma(v,q), n), u) * dG_r \
      + gamma/h * inner(v,u) * dG_r

F   = + dot(f,v) * dx \
      + gamma/h * u_n * dot(v,n) * dG_0 \
      - inner(dot(sigma(v,q), n), u_0) * dG_r \
      + gamma/h * inner(v,u_0) * dG_r

# solve variational problem
wh = Function(W)

solve(B_o + B_g == F, wh)
uh, ph = wh.split(True)

print "Norm of velocity coefficient vector: %.15g" % uh.vector().norm("l2")
print "Norm of pressure coefficient vector: %.15g" % ph.vector().norm("l2")

# get individual components with deep copy :
u0,u1 = uh.split(True)

from pylab                   import *
from mpl_toolkits.axes_grid1 import make_axes_locatable
from matplotlib              import colors, ticker

# calculate array componets :
v0  = u0.compute_vertex_values(mesh)
v1  = u1.compute_vertex_values(mesh)
v   = sqrt(v0**2 + v1**2 + 1e-16)
v0  = v0 / v
v1  = v1 / v
x   = mesh.coordinates()[:,0]
y   = mesh.coordinates()[:,1]
t   = mesh.cells()

# generate velocity figure :
fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v > 2.0] = 2.0
cm = get_cmap('viridis')
ls = array([0.0,0.1,0.2,0.4,0.6,0.8,1.0,1.2,1.4,1.6,1.8,2.00001])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.3)
q  = ax.quiver(x, y, v0, v1, pivot='middle',
                             color='k',
                             scale=60,
                             width=0.0015,
                             headwidth=4.0, 
                             headlength=4.0, 
                             headaxislength=4.0)
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = fig.colorbar(c, cax=cax, ticks=ls, format='%.1f') 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_nitsche_u.pdf')

# generate pressure figure :
v  = ph.compute_vertex_values(mesh)

fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v >  120] = 120
v[v < -20] = -20

ls = array([v.min(),-10, 0,10,20,30,40,50,60,70,80,90,100,110,120])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, 10, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.5)

ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.set_xticklabels([])
ax.set_yticklabels([])
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = colorbar(c, cax=cax) 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_nitsche_p.pdf')





==> scripts/fenics_intro/2D_stokes_nitsche_stabilized.py <==
from fenics import *

mesh = Mesh("meshes/dolfin_fine.xml.gz")
sub_domains = MeshFunction("size_t", mesh, 
                           "meshes/dolfin_fine_subdomains.xml.gz")

# P1 - P1 mixed elemnet :
V     = VectorFunctionSpace(mesh, 'CG', 1)
Q     = FunctionSpace(mesh, 'CG', 1)
W     = V*Q

# variational problem 
u, p  = TrialFunctions(W)
v, q  = TestFunctions(W)

# no penetration boundary condition for velocity 
# y = 0, y = 1 and around the dolphin :
u_n   = Constant(0.0)

# Inflow boundary condition for velocity at x = 1 :
u_0   = Expression(("-sin(x[1]*pi)", "0.0"))
      
# relavent measures :
ds    = Measure("ds")[sub_domains]
dG_0  = ds(0)
dG_r  = ds(1)

# constants :
alpha = Constant(1.0/10.0)
gamma = Constant(1e2)
h     = CellSize(mesh)
n     = FacetNormal(mesh)
I     = Identity(2)
eta   = Constant(1.0)
f     = Constant((0.0,0.0))
beta  = Constant(10.0)

def epsilon(u): return 0.5*(grad(u) + grad(u).T)
def sigma(u,p): return 2*eta * epsilon(u) - p*I
def L(u,p):     return -div(sigma(u,p))

t   = dot(sigma(u,p), n)
s   = dot(sigma(v,q), n)

B_o = + inner(sigma(u,p),grad(v))*dx + div(u)*q*dx \
      + alpha * h**2 * inner(L(u,p), L(v,q)) * dx

B_g = - dot(n,t) * dot(v,n) * dG_0 \
      - dot(u,n) * dot(s,n) * dG_0 \
      + gamma/h * dot(u,n) * dot(v,n) * dG_0 \
      + beta * dot(u, v) * dG_0 \
      - inner(dot(sigma(u,p), n), v) * dG_r \
      - inner(dot(sigma(v,q), n), u) * dG_r \
      + gamma/h * inner(v,u) * dG_r

F   = + dot(f,v) * dx \
      + gamma/h * u_n * dot(v,n) * dG_0 \
      - inner(dot(sigma(v,q), n), u_0) * dG_r \
      + gamma/h * inner(v,u_0) * dG_r \
      + alpha * h**2 * inner(f, L(v,q)) * dx

# solve variational problem
wh = Function(W)

solve(B_o + B_g == F, wh)
uh, ph = wh.split(True)

print "Norm of velocity coefficient vector: %.15g" % uh.vector().norm("l2")
print "Norm of pressure coefficient vector: %.15g" % ph.vector().norm("l2")

# get individual components with deep copy :
u0,u1 = uh.split(True)

from pylab                   import *
from mpl_toolkits.axes_grid1 import make_axes_locatable
from matplotlib              import colors, ticker

# calculate array componets :
v0  = u0.compute_vertex_values(mesh)
v1  = u1.compute_vertex_values(mesh)
v   = sqrt(v0**2 + v1**2 + 1e-16)
v0  = v0 / v
v1  = v1 / v
x   = mesh.coordinates()[:,0]
y   = mesh.coordinates()[:,1]
t   = mesh.cells()

# generate velocity figure :
fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v > 2.0] = 2.0
cm = get_cmap('viridis')
ls = array([0.0,0.1,0.2,0.4,0.6,0.8,1.0,1.2,1.4,1.6,1.8,2.00001])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.3)
q  = ax.quiver(x, y, v0, v1, pivot='middle',
                             color='k',
                             scale=60,
                             width=0.0015,
                             headwidth=4.0, 
                             headlength=4.0, 
                             headaxislength=4.0)
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = fig.colorbar(c, cax=cax, ticks=ls, format='%.1f') 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_nitsche_u_stab.pdf')

# generate pressure figure :
v  = ph.compute_vertex_values(mesh)

fig = figure(figsize=(8,7))
ax  = fig.add_subplot(111)

v[v >  120] = 120
v[v < -20] = -20

ls = array([v.min(),-10, 0,10,20,30,40,50,60,70,80,90,100,110,120])
nm = colors.BoundaryNorm(ls, cm.N)
c  = ax.tricontourf(x, y, t, v, 10, cmap=cm, norm=nm, levels=ls)
tp = ax.triplot(x, y, t, '-', color='k', lw=0.2, alpha=0.5)

ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$y$')
ax.set_xticklabels([])
ax.set_yticklabels([])
ax.axis('equal')
ax.set_xlim([x.min(), x.max()])
ax.set_ylim([y.min(), y.max()])
ax.set_xticklabels([])
ax.set_yticklabels([])
  
divider = make_axes_locatable(gca())
cax  = divider.append_axes('right', "5%", pad="3%")
cbar = colorbar(c, cax=cax) 
tight_layout()
savefig('../../images/fenics_intro/2Dstokes_nitsche_p_stab.pdf')





==> scripts/fenics_intro/3D_poisson.py <==
from fenics import *

# create mesh :
p1   = Point(-pi, -pi, -pi)
p2   = Point( pi,  pi,  pi)
mesh = BoxMesh(p1, p2, 30, 30, 30)

# define function space :
V    = FunctionSpace(mesh, "Lagrange", 1)

# create a MeshFunction for marking boundaries :
ff   = FacetFunction('size_t', mesh, 0)

# iterate through the facets and mark each if on a boundary :
#
#   1 =  ..... top           |       4 =  ..... West side
#   2 =  ..... bottom        |       5 =  ..... North side
#   3 =  ..... East side     |       6 =  ..... South side
for f in facets(mesh):
  n       = f.normal()    # unit normal vector to facet f
  tol     = 1e-10
  if   n.z() >=  tol and f.exterior():
    ff[f] = 1
  elif n.z() <= -tol and f.exterior():
    ff[f] = 2
  elif n.x() > tol   and n.y() < tol and f.exterior():
    ff[f] = 3
  elif n.x() < -tol  and n.y() < tol and f.exterior():
    ff[f] = 4
  elif n.y() > tol   and n.x() < tol and f.exterior():
    ff[f] = 5
  elif n.y() < -tol  and n.x() < tol and f.exterior():
    ff[f] = 6

# need the N and S boundary for natural conditions :
ds   = Measure('ds')[ff]
dN   = ds(5) + ds(6)

# define essential boundary conditions :
zero = Constant(0.0)
bcN  = DirichletBC(V, zero, ff, 2)
bcS  = DirichletBC(V, zero, ff, 1)

# define variational functions :
u = TrialFunction(V)
v = TestFunction(V)

# expressions for known data :
f = Expression("10 * exp(-(pow(x[0],2)/2 + pow(x[1],2)/2 + pow(x[2],2)/2))")
g = Expression("sin(x[0])")

# variational problem :
a = inner(grad(u), grad(v))*dx
L = f*v*dx + g*v*dN

# compute solution :
u = Function(V)
solve(a == L, u, [bcN, bcS])

File("output/u.pvd") << u




==> scripts/fenics_intro/3D_stokes.py <==
from fenics import *

mesh    = Mesh('meshes/unit_cyl_mesh.xml')

# Define function spaces
#B  = FunctionSpace(mesh, "B", 4)
#Q  = FunctionSpace(mesh, "CG", 1)
#M  = Q + B
#V  = MixedFunctionSpace([M,M,M])
#W  = MixedFunctionSpace([V,Q])
V = VectorFunctionSpace(mesh, "CG", 2)
Q = FunctionSpace(mesh, "CG", 1)
W = V * Q
ff = FacetFunction('size_t', mesh, 0)

# iterate through the facets and mark each if on a boundary :
#
#   1 = high slope, upward facing ................ top
#   2 = high slope, downward facing .............. bottom
#   3 = low slope, upward or downward facing ..... side
for f in facets(mesh):
  n       = f.normal()    # unit normal vector to facet f
  tol     = 1.0
  if   n.z() >=  tol and f.exterior():
    ff[f] = 1
  elif n.z() <= -tol and f.exterior():
    ff[f] = 2
  elif abs(n.z()) < tol and f.exterior():
    ff[f] = 3

L    = 1.0/2000.0
xmin = -L
xmax = L
ymin = -L
ymax = L

# Deform the mesh to the defined geometry :
for x in mesh.coordinates():
  # transform x :
  x[0]  = x[0]  * (xmax - xmin)
  # transform y :
  x[1]  = x[1]  * (ymax - ymin)
  # transform z :
  # thickness = surface - base, z = thickness + base
  x[2]  = x[2] * 5.0/1000.0

# constants :
rho    = Constant(1420.0)
eta    = Constant(8.0)
g      = Constant(9.8)
x      = SpatialCoordinate(mesh)
n      = FacetNormal(mesh)
I      = Identity(3)

#===============================================================================
# define variational problem :
U    = TrialFunction(W)
tst  = TestFunction(W)

u, p = split(U)
v, q = split(tst)

# no-slip boundary condition for velocity :
bc   = DirichletBC(W.sub(0), Constant((0, 0, 0)), ff, 3)

# stress and strain tensors :
def sigma(u,p): return 2*eta*epsilon(u) - p*I
def epsilon(u): return 0.5*(grad(u) + grad(u).T)

# internal force vector :
f   = rho * as_vector([0, 0, -g])

# conservation of momentum :
a = + inner(sigma(u,p), grad(v)) * dx \
    + div(u) * q * dx
L = + dot(f, v) * dx

# solve the linear system :
U = Function(W)
solve(a == L, U, bc, solver_parameters = {"linear_solver"  : "minres", 
                                          "preconditioner" : "hypre_amg"} )
u,p = U.split(True)

File("output/u.pvd") << u
File("output/p.pvd") << p





==> scripts/fenics_intro/eigenvalues.py <==
from pylab  import *
from fenics import *
import sympy as sp

n    = 8                                 # number of vertices in mesh
l    = 1                                 # length of the domain
mesh = IntervalMesh(n, 0, l)             # 1D mesh
Q    = FunctionSpace(mesh, 'CG', 1)      # linear-Lagrange F.S.
phi  = TestFunction(Q)
u    = TrialFunction(Q)
tol  = 1e-14

def left(x, on_boundary):  return on_boundary and abs(x[0]) < tol

def right(x, on_boundary): return on_boundary and abs(x[0] - l) < tol

gamma_l = DirichletBC(Q, 0.0, left)      # left boundary condition
gamma_r = DirichletBC(Q, 0.0, right)     # right boundary condition

k = inner(grad(phi), grad(u)) * dx       # weak 2nd derivative matrix
m = phi * u * dx                         # mass matrix

K = PETScMatrix()                        # container for stiffness matrix
M = PETScMatrix()                        # container for mass matrix

K = assemble(k, tensor=K)                # global assembly of stiffness mat.
M = assemble(m, tensor=M)                # global assembly of mass mat.

gamma_r.apply(K)                         # apply right b.c. to K
gamma_l.apply(K)                         # apply left b.c. to K
gamma_r.apply(M)                         # apply right b.c. to M
gamma_l.apply(M)                         # apply left b.c. to M

eigensolver = SLEPcEigenSolver(K,M)      # create solver for Kx = lambda Mx
eigensolver.parameters['solver'] = 'lapack'
eigensolver.solve()                      # solve with LAPACK

# generate the results and calculate the Fourier coef's with SymPy
x     = sp.symbols('x')
xm    = mesh.coordinates()[:,0][::-1]
xf    = linspace(0,l,1000)
col   = ['k', 'r', '#880cbc']
lam_m = []
lam_f = []
Am    = []
Af    = []
Av    = []
cn    = []

for i in range(n-1):
  ep     = eigensolver.get_eigenpair(n-2-i)
  Afi    = zeros(n)
  lam_fi = ((i+1) * pi)**2
  Afi    = np.sin(np.sqrt(lam_fi) * xf)
  cni    = 2/l * sp.integrate(sp.sin((i+1)*pi*x/l), (x,0,l))
  lam_m.append(ep[0])
  lam_f.append(lam_fi)
  e_v = ep[2].array()
  if i == 1:
    e_v = -e_v
  Am.append(e_v)
  Af.append(Afi)
  cn.append(cni)

# plotting :
#===============================================================================

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

for i, (am,af,lf,lm,c) in enumerate(zip(Am, Af, lam_f, lam_m, col)):
  lbl = r'$n=%i,\ \lambda=%.2f$' % (i+1, lf)
  ax.plot(xm, am, c, ls='-', lw=2.0, label=lbl)
  lbl = r'$n=%i,\ \widetilde{\lambda}=%.2f$' % (i+1, lm)
  ax.plot(xf, af, c, ls='--',lw=2.0, label=lbl)

leg = ax.legend(loc='lower left', handlelength=3, fontsize='x-small')
leg.get_frame().set_alpha(0.0)
ax.set_ylim([-1.1,1.1])
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$u$')
ax.grid()
tight_layout()
savefig('../../images/fenics_intro/eigenvectors.pdf')

cn = array(cn, dtype='d')
af = zeros(1000)
am = zeros(n+1)
for i in range(n-1):
  af += cn[i]*Af[i]
  am += cn[i]*Am[i]

fig = figure(figsize=(5,3.5))
ax  = fig.add_subplot(111)

ax.plot(xf, af, 'k--', lw=2.0, label=r'$u(x)$ - Fourier')
ax.plot(xm, am, 'k-',  lw=2.0, label=r'$\widetilde{u}(x)$ - FEM')

leg = ax.legend(loc='center')
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$u$')
ax.grid()
tight_layout()
savefig('../../images/fenics_intro/eigen_solution.pdf')





==> scripts/fenics_intro/river_cross.py <==
from fenics import *

mesh = IntervalMesh(1000,0,10)
Q    = FunctionSpace(mesh, 'CG', 1)

v    = interpolate(Expression('10*exp(-0.5*pow(x[0] - 5.0, 2)/pow(2,2))'), Q)
u    = 1.0
g    = v / u

y    = Function(Q)
dy   = TrialFunction(Q)
phi  = TestFunction(Q)

def left(x, on_boundary):
  return on_boundary and abs(x[0]) < 1e-14

# boat starts at y=0 :
bc = DirichletBC(Q, 0.0, left)

def Lp(yp):
  Lp  = yp * (1 + yp**2)**(-1/2.) / sqrt(v**2 + u**2)
  return Lp

def Lpp(yp):
  Lpp = 1/(sqrt(1 + yp**2) * sqrt(v**2 + u**2)) * (1 - yp**2 / (1 + yp**2)**3)
  return Lpp

def M(yp):
  q = (2*yp**2 + 1) / (sqrt(u**2 + v**2) * sqrt(yp**2 + 1))
  return q

F  = + (Lpp(y.dx(0)) + M(y.dx(0))) * y.dx(0) * phi.dx(0) * dx \
     - (M(g) + Lpp(g))* g * phi * ds \
     + Lp(g) * phi * ds

J  = derivative(F, y, dy)

solve(F == 0, y, bc, J=J)

#===============================================================================
# plot :

from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

x  = mesh.coordinates()[:,0][::-1]
vf = v.vector().array()
yf = y.vector().array()

fig = figure(figsize=(6,4))
ax1 = fig.add_subplot(111)
ax2 = ax1.twinx()

ax1.plot(x, yf, 'k',   lw=2.0, label=r"$y$")
ax2.plot(x, vf, 'r--', lw=2.0, label=r"$v$")

ax2.tick_params(axis='x', colors='r')
ax2.yaxis.label.set_color('r')
ax2.set_ylabel(r'$v$')
leg2 = ax2.legend(loc='upper right')

leg2.get_frame().set_alpha(0.0)

for tl in ax2.get_yticklabels():
  tl.set_color('r')

#ax1.set_ylim(0,2*pi)
ax1.set_ylim(0,10)
ax1.set_xlabel(r'$x$')
ax1.set_ylabel(r'$y$')
ax1.grid()
leg1 = ax1.legend(loc='upper left')
leg1.get_frame().set_alpha(0.0)

tight_layout()
savefig("../../images/fenics_intro/river_cross.pdf")
show()


==> scripts/fenics_intro/scratch_example.py <==
from pylab        import *
from fenics       import *
from scipy.linalg import lu
from scipy.linalg import solve as sl

#===============================================================================
# manual solution :

K  = array([[6,-3,0],[-3,6,-3],[0,-3,3]])
F  = array([1/3., 1/3., 1/6.])

P,L,U = lu(K)
y     = sl(L,F)
uf    = sl(U,y)
uf    = append(0.0, uf)

#===============================================================================
# FEniCS solution :

mesh = IntervalMesh(3,0,1)
Q    = FunctionSpace(mesh, "CG", 1)

f    = Constant(1.0)
u    = TrialFunction(Q)
v    = TestFunction(Q)

a    = u.dx(0) * v.dx(0) * dx
l    = f * v * dx

def left(x, on_boundary):
  return x[0] == 0 and on_boundary
bc   = DirichletBC(Q, 0.0, left)

u    = Function(Q)
solve(a == l, u, bc)

#===============================================================================
# plotting :

xe = linspace(0,1,1000)
xf = linspace(0,1,4)

uv = u.vector().array()[::-1]
ue = -0.5*(xe - 2)*xe
us = xe

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3))
ax  = fig.add_subplot(111)

ax.plot(xe, ue, 'k--', lw=2.0, label='exact solution')
ax.plot(xf, uv, 'k-',  lw=2.0, label='FEniCS solution')
ax.plot(xf, uf, 'ro',  lw=2.0, label='solution by hand')
ax.plot(xe, us, 'r--', lw=2.0, label='flux of $u$ on left')

ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$u$')
ax.set_ylim([0,0.6])
ax.grid()
leg = ax.legend(loc='lower right', fontsize='medium')
leg.get_frame().set_alpha(0.0)
tight_layout()
savefig("../../images/fenics_intro/scratch_example.pdf")





==> scripts/fenics_intro/weight_int.py <==
from pylab import *

x = linspace(0,1,1000)

u1 = 270/31.
u2 = -140/31.

u = 1 + u1*(x**2 - 2*x) + u2*(x**3 - 3*x)
e = cosh(x) - tanh(1)*sinh(x)

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage{fouriernc}']

fig = figure(figsize=(5,3))
ax  = fig.add_subplot(111)

ax.plot(x, u, 'k',   lw=2.0, label='approximate')
ax.plot(x, e, 'k--', lw=2.0, label='exact')

leg = ax.legend(loc="upper left")
leg.get_frame().set_alpha(0.0)
ax.set_xlabel(r'$x$')
ax.set_ylabel(r'$u$')
ax.grid()

tight_layout()
savefig("../../images/fenics_intro/weight_int.pdf")




==> scripts/internal_energy/Xi.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

rhoi = 917.0
rhow = 1000.0
ki   = 2.1
kw   = 0.561
ci   = 2009.0
cw   = 4217.6
a    = 60*60*24*365
     
h    = 1000.0
w    = logspace(log(1e-5), log(1.0), 1000, base=e)
#u    = linspace(1e-3, 50.0, 1000)
u    = logspace(log(2.3e-3), log(1.0), 1000, base=e)

ks   = (1-w)*ki   + w*kw
cs   = (1-w)*ci   + w*cw
rhos = (1-w)*rhoi + w*rhow 

kap  = a * ks/(cs*rhos)   

U,K = meshgrid(u,kap)

A   = h*U / (2*K)
xi  = 1/tanh(A) - 1/A

lnK = log(K)
lnU = log(U)

fig = figure(figsize=(8,5))
ax  = fig.add_subplot(111)

Amin = A.min()
Amax = A.max()

ximin = xi.min()
ximax = xi.max()

#xi[xi < ximin] = ximin + 1e-12
#xi[xi > ximax] = ximax - 1e-12

from matplotlib.ticker import LogFormatter
from matplotlib import colors

formatter   = LogFormatter(10, labelOnlyBase=False)
norm        = colors.LogNorm()
xilevels    = linspace(ximin, ximax, 12)

ltXi = [(-4.7328, 2.57940),
        (-3.7734, 3.21494),
        (-4.2663, 2.0604),
        (-3.2683, 2.91657),
        (-3.2682, 2.44957),
        (-2.3568, 3.11765),
        (-3.3693, 1.9177),
        (-1.6517, 3.1241),
        (-2.2342, 2.16418),
        (-1.3486, 2.5469)]

cm = get_cmap('RdGy')
cs = ax.contourf(lnU, lnK, xi, cmap=cm, levels=xilevels)
cs = ax.contour(lnU, lnK, xi, linewidths=2.0, colors='k', levels=xilevels)
ax.clabel(cs, inline=1, colors='k', manual=ltXi, fmt='%1.2f')
#colorbar(cs, ax=ax)
ax.set_xlabel(r'$\Vert \mathbf{u} \Vert$')
ax.set_ylabel(r'$\Xi_s(W)$')
ax.set_xticklabels(np.round(exp(ax.get_xticks()), decimals=2))
ax.set_yticklabels(np.round(exp(ax.get_yticks()), decimals=2))
ax.grid()

tight_layout()
savefig('../../images/internal_energy/alpha_small_u.pdf')
show()





==> scripts/internal_energy/alpha.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

rhoi = 917.0
rhow = 1000.0
ki   = 2.1
kw   = 0.561
ci   = 2009.0
cw   = 4217.6
a    = 60*60*24*365
     
h    = 1000.0
w    = logspace(log(1e-5), log(1.0), 1000, base=e)
#u    = linspace(1e-3, 50.0, 1000)
u    = logspace(log(5e-3), log(100000.0),1000, base=e)

ks   = (1-w)*ki   + w*kw
cs   = (1-w)*ci   + w*cw
rhos = (1-w)*rhoi + w*rhow 

kap  = a * ks/(cs*rhos)   

U,K = meshgrid(u,kap)

A   = h*U / (2*K)
xi  = 1/tanh(A) - 1/A

lnK = log(K)
lnU = log(U)

fig = figure(figsize=(8,10))
ax1 = fig.add_subplot(211)
ax2 = fig.add_subplot(212)

Amin = A.min()
Amax = A.max()

ximin = xi.min()
ximax = xi.max()

#A[A < Amin] = Amin + 1e-12
#A[A > Amax] = Amax - 1e-12

#xi[xi < ximin] = ximin + 1e-12
#xi[xi > ximax] = ximax - 1e-12

from matplotlib.ticker import LogFormatter
from matplotlib import colors

formatter   = LogFormatter(10, labelOnlyBase=False)
norm        = colors.LogNorm()
Alevels     = logspace(log(Amin), log(Amax), 12, base=e)
xilevels    = linspace(ximin, ximax, 12)

ltA = [(-5.579, 2.930),
       (-3.816, 2.858),
       (-2.247, 2.774),
       (-0.336, 2.722),
       (1.526, 2.638),
       (3.339, 2.560),
       (5.103, 2.534),
       (7.014, 2.469),
       (8.778, 2.417),
       (10.543, 2.294)]

ltXi = [(-3.7734, 3.21494),
        (-3.2683, 2.91657),
        (-3.2682, 2.44957),
        (-3.3693, 1.9177),
        (-1.6517, 3.1241),
        (-1.3486, 2.5469)]

cm  = get_cmap('RdGy')
cs1 = ax1.contourf(lnU, lnK, A, cmap=cm, levels=Alevels, norm=norm)
cs1 = ax1.contour(lnU, lnK, A, linewidths=2.0, colors='k',
                  levels=Alevels, norm=norm)
ax1.clabel(cs1, inline=1, colors='k', manual=ltA, fmt='%1.2e')
#colorbar(cs1, ax=ax1)
#ax1.set_xlabel(r'$\Vert \mathbf{u} \Vert$')
ax1.set_ylabel(r'$\Xi_s(W)$')
ax1.set_xticklabels(np.round(exp(ax1.get_xticks()), decimals=2))
ax1.set_yticklabels(np.round(exp(ax1.get_yticks()), decimals=2))
ax1.grid()

cs2 = ax2.contourf(lnU, lnK, xi, cmap=cm, levels=xilevels)#, norm=norm)
cs2 = ax2.contour(lnU, lnK, xi, linewidths=2.0, colors='k',
                  levels=xilevels)#, norm=norm)
ax2.clabel(cs2, inline=1, colors='k', manual=ltXi, fmt='%1.2f')
#colorbar(cs2, ax=ax2)
ax2.set_xlabel(r'$\Vert \mathbf{u} \Vert$')
ax2.set_ylabel(r'$\Xi_s(W)$')
ax2.set_xticklabels(np.round(exp(ax2.get_xticks()), decimals=2))
ax2.set_yticklabels(np.round(exp(ax2.get_yticks()), decimals=2))
ax2.grid()

tight_layout()
savefig('../../images/internal_energy/alpha.pdf')
show()





==> scripts/internal_energy/alpha_new.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

rhoi = 917.0
rhow = 1000.0
ki   = 2.1
kw   = 0.561
ci   = 2009.0
cw   = 4217.6
a    = 60*60*24*365
     
h1   = 1000.0
h2   = 100000.0
u    = logspace(log(5e-8), log(100000.0),100000, base=e)
#u    = linspace(0, 100000.0, 1000)

ks   = ki
cs   = ci
rhos = rhoi

kap  = a * ks/(cs*rhos)

A1  = h1*u / (2*kap)
xi1 = 1/tanh(A1) - 1/A1

A2  = h2*u / (2*kap)
xi2 = 1/tanh(A2) - 1/A2

fig = figure(figsize=(8,7))
ax1 = fig.add_subplot(211)
ax2 = fig.add_subplot(212)

ax1.plot(u, A2, 'r-', lw=2.0, label=r'$h = 100$ km')
ax1.plot(u, A1, 'k-', lw=2.0, label=r'$h = 1$ km')
ax1.set_xscale('log')
ax1.set_yscale('log')
ax1.set_xlim([u.min(),  u.max()])
ax1.set_ylim([A1.min(), A2.max()])
ax1.set_xlabel(r'$\Vert \mathbf{u} \Vert$')
ax1.set_ylabel(r'$P_e$')
ax1.legend(loc='lower right')
ax1.grid()

ax2.plot(u, xi2, 'r-', lw=2.0, label=r'$h = 100$ km')
ax2.plot(u, xi1, 'k-', lw=2.0, label=r'$h = 1$ km')
ax2.set_xscale('log')
ax2.set_yscale('log')
ax2.set_xlim([u.min(), u.max()])
ax2.set_ylim([xi1.min(), 10])
ax2.set_xlabel(r'$\Vert \mathbf{u} \Vert$')
ax2.set_ylabel(r'$\xi$')
ax2.legend(loc='lower right')
ax2.grid()

tight_layout()
savefig('../../images/internal_energy/alpha_new.pdf')
show()





==> scripts/internal_energy/kappa.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

rhoi  = 917.0
rhow  = 1000.0
g     = 9.81
gamma = 9.8e-8 
Tw    = 273.15
ki    = 2.1
kw    = 0.561
ci    = 2009.0
cw    = 4217.6
a     = 60*60*24*365

H     = linspace(0, 5000, 1000)
w     = linspace(0,1,1000)
t     = Tw - gamma*rhoi*g*H
t     = linspace(250, 273, 1000)

T,W = meshgrid(t,w)

def ki_d(T):
  return 9.828 * exp(-0.0057*T)

def ci_d(T):
  return 146.3 + 7.253*T

ks   = (1-W)*ki   + W*kw
cs   = (1-W)*ci   + W*cw
rhos = (1-W)*rhoi + W*rhow

kd   = (1-W)*ki_d(T) + W*kw
cd   = (1-W)*ci_d(T) + W*cw

fig = figure(figsize=(8,10))
ax1 = fig.add_subplot(211)
ax2 = fig.add_subplot(212)

ax1.plot(w, a*ks[:,0]/(cs[:,0] * rhos[:,0]), 'k', lw=2.0, label=r'$\kappa_d$')
ax1.set_xlabel(r'$W$')
ax1.set_ylabel(r'$\Xi_s(W)$')
ax1.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))

#cs1 = ax1.contourf(T,W, ci/ki*ks/cs)
#colorbar(cs1, ax=ax1)
#ax1.set_xlabel(r'$T$')
#ax1.set_ylabel(r'$W$')
ax1.grid()


cm = get_cmap('RdGy')
Z  = cs/ks*kd/cd
lv = linspace(Z.min(), Z.max(), 12)
lt = [(251.3,  0.0857),
      (252.67, 0.1914),
      (254.17, 0.3219),
      (256.22, 0.4244),
      (258.52, 0.5487),
      (261.37, 0.6605),
      (265.58, 0.6854),
      (269.43, 0.5456),
      (270.60, 0.2846),
      (271.97, 0.0950)]
#im  = ax2.imshow(Z, extent=(T.min(), T.max(), W.min(), W.max()))
cs1 = ax2.contourf(T,W,Z, cmap=cm, levels=lv, vmin=Z.min(), vmax=Z.max())
cs2 = ax2.contour(T,W, Z, linewidths=2.0, colors='k', levels=lv)
ax2.clabel(cs2, inline=1, colors='k', manual=lt, fmt='%1.2f')
#colorbar(cs2, ax=ax2)
ax2.set_xlabel(r'$T$')
ax2.set_ylabel(r'$W$')
ax2.grid()

tight_layout()
savefig('../../images/internal_energy/kappa_d.pdf')
show()





==> scripts/internal_energy/kappa_new.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'

rhoi  = 917.0
rhow  = 1000.0
g     = 9.81
gamma = 9.8e-8 
Tw    = 273.15
ki    = 2.1
kw    = 0.561
ci    = 2009.0
cw    = 4217.6
a     = 60*60*24*365

H     = linspace(0, 5000, 1000)
w     = linspace(0,0.25,1000)
t     = Tw - gamma*rhoi*g*H
t     = linspace(250, 273, 1000)

T,W = meshgrid(t,w)

def ki_d(T):
  return 9.828 * exp(-0.0057*T)

def ci_d(T):
  return 146.3 + 7.253*T

ks   = (1-W)*ki   + W*kw
cs   = (1-W)*ci   + W*cw
rhos = (1-W)*rhoi + W*rhow

kd   = (1-W)*ki_d(T) + W*kw
cd   = (1-W)*ci_d(T) + W*cw

fig = figure(figsize=(8,2.5))
ax1 = fig.add_subplot(111)

ax1.plot(w, a*ks[:,0]/(cs[:,0] * rhos[:,0]), 'k', lw=2.0, label=r'$\kappa_d$')
#ax1.set_xlim([0,0.05])
ax1.set_xlabel(r'$W$')
ax1.set_ylabel(r'$\Xi_s(W)$')
ax1.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))

#cs1 = ax1.contourf(T,W, ci/ki*ks/cs)
#colorbar(cs1, ax=ax1)
#ax1.set_xlabel(r'$T$')
#ax1.set_ylabel(r'$W$')
ax1.grid()
tight_layout()
savefig('../../images/internal_energy/kappa_W.pdf')
show()


fig = figure(figsize=(8,4))
ax2 = fig.add_subplot(111)

cm = get_cmap('RdGy')
Z  = cs/ks*kd/cd
lv = linspace(Z.min(), Z.max(), 12)
lt = [(0.05, 251),
      (0.05, 253),
      (0.05, 255),
      (0.05, 258),
      (0.05, 260),
      (0.05, 262),
      (0.05, 264),
      (0.05, 266),
      (0.05, 268),
      (0.05, 271)]
#im  = ax2.imshow(Z, extent=(T.min(), T.max(), W.min(), W.max()))
cs1 = ax2.contourf(W,T,Z, cmap=cm, levels=lv, vmin=Z.min(), vmax=Z.max())
cs2 = ax2.contour(W,T,Z, linewidths=2.0, colors='k', levels=lv)
ax2.clabel(cs2, inline=1, colors='k', manual=lt, fmt='%1.2f')
#colorbar(cs2, ax=ax2)
ax2.set_xlabel(r'$W$')
ax2.set_ylabel(r'$T$')
ax2.grid()

tight_layout()
savefig('../../images/internal_energy/kappa_WT.pdf')
show()





==> scripts/internal_energy/refreeze.py <==
from pylab import *

mpl.rcParams['font.family']     = 'serif'
mpl.rcParams['legend.fontsize'] = 'medium'


gamma = 9.8e8
rhoi  = 917.0
rhow  = 1000.0
g     = 9.81
gamma = 9.8e-8 
Tw    = 273.15
ki    = 2.1
kw    = 0.561
ci    = 2009.0
cw    = 4217.6
a     = 60*60*24*365

H     = linspace(0, 5000, 1000)
w     = linspace(0,1,1000)
t     = Tw - gamma*rhoi*g*H
t     = linspace(250, 273, 1000)

T,W = meshgrid(t,w)

def ki_d(T):
  return 9.828 * exp(-0.0057*T)

def ci_d(T):
  return 146.3 + 7.253*T

ks   = (1-W)*ki   + W*kw
cs   = (1-W)*ci   + W*cw
rhos = (1-W)*rhoi + W*rhow

kd   = (1-W)*ki_d(T) + W*kw
cd   = (1-W)*ci_d(T) + W*cw

fig = figure(figsize=(8,5))
ax  = fig.add_subplot(111)

cm = get_cmap('RdGy')
Z  = cs/ks*kd/cd
lv = linspace(Z.min(), Z.max(), 12)
lt = [(251.3,  0.0857),
      (252.67, 0.1914),
      (254.17, 0.3219),
      (256.22, 0.4244),
      (258.52, 0.5487),
      (261.37, 0.6605),
      (265.58, 0.6854),
      (269.43, 0.5456),
      (270.60, 0.2846),
      (271.97, 0.0950)]
#im  = ax2.imshow(Z, extent=(T.min(), T.max(), W.min(), W.max()))
cs1 = ax.contourf(T,W,Z, cmap=cm, levels=lv, vmin=Z.min(), vmax=Z.max())
cs2 = ax.contour(T,W, Z, linewidths=2.0, colors='k', levels=lv)
ax.clabel(cs2, inline=1, colors='k', manual=lt, fmt='%1.2f')
#colorbar(cs2, ax=ax)
ax.set_xlabel(r'$T$')
ax.set_ylabel(r'$W$')
ax.grid()

tight_layout()
#savefig('../../images/internal_energy/refreeze.pdf')
show()





==> scripts/jakobshavn/data_assimilation.py <==
from cslvr            import *
from scipy            import random
from fenics           import *
from dolfin_adjoint   import *
import sys


# set the relavent directories :
var_dir = 'dump/vars_jakobshavn_small/'  # directory from gen_vars.py
out_dir = 'dump/jakob_small/inversion_Wc_0.03/'

# create HDF5 files for saving and loading data :
fmeshes = HDF5File(mpi_comm_world(), var_dir + 'submeshes.h5', 'r')
fdata   = HDF5File(mpi_comm_world(), var_dir + 'state.h5',     'r')

# create 3D model for stokes solves :
d3model = D3Model(fdata, out_dir)

# init subdomains and boundary meshes :
d3model.set_subdomains(fdata)
d3model.set_srf_mesh(fmeshes)
d3model.set_bed_mesh(fmeshes)
d3model.set_dvd_mesh(fmeshes)

# initialize the 3D model vars :
d3model.init_S(fdata)                          # surface topography
d3model.init_B(fdata)                          # basal topography
d3model.init_mask(fdata)                       # ice-shelf mask (here no shelf}
d3model.init_q_geo(d3model.ghf)                # geothermal heat flux
d3model.init_T_surface(fdata)                  # surface temperature
d3model.init_adot(fdata)                       # accumulation/ablation
d3model.init_U_ob(fdata, fdata)                # observed velocity
d3model.init_U_mask(fdata)                     # where U_ob data is missing
d3model.init_W(0.0)                            # no water content initially
d3model.init_Wc(0.03)                          # max allowed basal water content
d3model.init_T(d3model.T_surface)              # initial temperature
d3model.init_k_0(1e-3)                         # non-advective enthalpy flux
d3model.solve_hydrostatic_pressure()           # init to hydrostatic pressure
d3model.form_energy_dependent_rate_factor()    # we are thermo-mechanical

# this commented-out section is how we can initialize the data to a previous
# state :

#frstrt = HDF5File(mpi_comm_world(), out_dir + '01/inverted.h5', 'r')
#d3model.init_T(frstrt)
#d3model.init_W(frstrt)
#d3model.init_Fb(frstrt)
#d3model.init_alpha(frstrt)
#d3model.init_U(frstrt)
#d3model.init_p(frstrt)
#d3model.init_theta(frstrt)

# gaps in surface velocity data will create problems for our SIA-approximated
# initial traction values \beta_{SIA}.  To correct this, we use instead of 
# the surface velocity, the balance velocity, in these regions.  See chapter
# on data assimilation for more info on this field 
#===============================================================================

# create a 2D model for balance-velocity :
bedmodel = D2Model(d3model.bedmesh, out_dir)

# initialize the field we need from the 3D mesh :
bedmodel.assign_submesh_variable(bedmodel.S,      d3model.S)
bedmodel.assign_submesh_variable(bedmodel.B,      d3model.B)
bedmodel.assign_submesh_variable(bedmodel.adot,   d3model.adot)

# solve the balance velocity (see the appropriate Chapter) :
bv = BalanceVelocity(bedmodel, kappa=5.0, stabilization_method = 'GLS')
bv . solve_direction_of_flow( [bedmodel.S.dx(0), bedmodel.S.dx(1)] )
bv.solve(annotate=False)

# assign the balance velocity to the 3D model's bed :
d3model.assign_submesh_variable(d3model.d_x,  bedmodel.d_x)
d3model.assign_submesh_variable(d3model.d_y,  bedmodel.d_y)
d3model.assign_submesh_variable(d3model.Ubar, bedmodel.Ubar)

# extrude the bed values up the ice column : 
d_x_e  = d3model.vert_extrude(d3model.d_x,  d='up')
d_y_e  = d3model.vert_extrude(d3model.d_y,  d='up')
Ubar_e = d3model.vert_extrude(d3model.Ubar, d='up')

# set the appropriate variable to be the function extruded :
d3model.init_d_x(d_x_e)
d3model.init_d_y(d_y_e)
d3model.init_Ubar(Ubar_e)

# generate initial traction field from the SIA approximation :
d3model.init_beta_SIA()

# the assimilation process uses the first-order model :
mom    = MomentumDukowiczBP(d3model, linear=False)

# the TMC process uses full-Stokes :
momTMC = MomentumDukowiczStokes(d3model, linear=False)

# the energy-balance physics :
nrg    = Enthalpy(d3model, momTMC, transient=False, use_lat_bc=True)

# this commented out section allows you to restart a simulation from a previous
# momentum optimization :

#frstrt = HDF5File(mpi_comm_world(), out_dir + '02/u_opt.h5', 'r')
#d3model.set_out_dir(out_dir + '02/')
#d3model.init_U(frstrt)
#d3model.init_beta(frstrt)

# thermo-solve callback function is called after every TMC iteration :
def tmc_cb_ftn():
  nrg.calc_PE()#avg=True)
  nrg.calc_vert_avg_strain_heat()
  nrg.calc_vert_avg_W()
  nrg.calc_temp_rat()

# post-adjoint-iteration callback function is called after the TMC data 
# assimilation process is finished :
def adj_post_cb_ftn():
  # solve for optimal vertical velocity :
  mom.solve_vert_velocity(annotate=False)

# after every completed adjoining, save the state of these functions :
adj_save_vars = [d3model.T,
                 d3model.W,
                 d3model.Fb,
                 d3model.Mb,
                 d3model.alpha,
                 d3model.alpha_int,
                 d3model.PE,
                 d3model.Wbar,
                 d3model.Qbar,
                 d3model.temp_rat,
                 d3model.U3,
                 d3model.p,
                 d3model.beta,
                 d3model.theta]

# save these variables after the momentum optimization :
u_opt_save_vars = [d3model.beta, d3model.U3]

# save these variables after the energy optimization :
w_opt_save_vars = [d3model.Fb,   d3model.theta]

# form the momentum cost functional :
mom.form_obj_ftn(integral=d3model.GAMMA_U_GND, kind='log_L2_hybrid', 
                 g1=0.01, g2=5000)

# form the traction-regularization functional :
mom.form_reg_ftn(d3model.beta, integral=d3model.GAMMA_B_GND,
                 kind='TV_Tik_hybrid', alpha_tik=1e-1, alpha_tv=10.0)
#mom.form_reg_ftn(d3model.beta, integral=d3model.GAMMA_B_GND,
#                 kind='TV', alpha=10.0)
#mom.form_reg_ftn(d3model.beta, integral=d3model.GAMMA_B_GND,
#                  kind='Tikhonov', alpha=1e-6)

# form the objective functional for water-flux optimization :
nrg.form_cost_ftn(kind='L2')

# keyword arguments to the energy-optimization function :
wop_kwargs = {'max_iter'            : 350, 
              'bounds'              : (0.0, 100.0),
              'method'              : 'ipopt',
              'adj_save_vars'       : w_opt_save_vars,
              'adj_callback'        : None}
                                    
# keyword arguments to the TMC function :
tmc_kwargs = {'momentum'            : momTMC,
              'energy'              : nrg,
              'wop_kwargs'          : wop_kwargs,
              'callback'            : tmc_cb_ftn,
              'atol'                : 1e2,
              'rtol'                : 1e0,
              'max_iter'            : 5,
              'iter_save_vars'      : None,
              'post_tmc_save_vars'  : None,
              'starting_i'          : 1}

# keyword arguments to the momentum optimization function :
uop_kwargs = {'control'             : d3model.beta,
              'bounds'              : (1e-5, 1e7),
              'method'              : 'ipopt',
              'max_iter'            : 1000,
              'adj_save_vars'       : u_opt_save_vars,
              'adj_callback'        : None,
              'post_adj_callback'   : adj_post_cb_ftn}

# keyword arguments for the TMC data assimilation function : 
ass_kwargs = {'momentum'            : mom,
              'beta_i'              : d3model.beta.copy(True),
              'max_iter'            : 10,
              'tmc_kwargs'          : tmc_kwargs,
              'uop_kwargs'          : uop_kwargs,
              'atol'                : 1.0,
              'rtol'                : 1e-4,
              'initialize'          : True,
              'incomplete'          : True,
              'post_iter_save_vars' : adj_save_vars,
              'post_ini_callback'   : None,
              'starting_i'          : 1}

# assimilate ! :
d3model.assimilate_U_ob(**ass_kwargs) 

# or simply optimize the traction coefficient without thermo :
#mom.optimize_U_ob(**uop_kwargs)
                                    
# or only thermo_solve :
#d3model.thermo_solve(**tmc_kwargs)

 



==> scripts/jakobshavn/gen_jakobshavn_mesh_small_block.py <==
from cslvr             import *
from pylab             import *
from scipy.interpolate import RectBivariateSpline


#===============================================================================
# data preparation :
out_dir   = 'dump/meshes/'
mesh_name = 'jakobshavn_3D_small_block'

# get the data :
bamber   = DataFactory.get_bamber()
rignot   = DataFactory.get_rignot()

# process the data into the format used by CSLVR :
dbm      = DataInput(bamber,  gen_space=False)
drg      = DataInput(rignot,  gen_space=False)

# the `Rignot' dataset is defined with a different projection :
drg.change_projection(dbm)

# get surface velocity magnitude :
U_ob = sqrt(drg.data['vx']**2 + drg.data['vy']**2 + 1e-16)
drg.data['U_ob'] = U_ob


# form field from which to refine :
#===============================================================================

# this method will create a new data field with key 'ref' that we will 
# use to define the cell diameter, with maximum diameter umax, minimum
# diameter umin, and varied inversely proportional to the first argument;
# we want the cell size to be small where the ice is moving fast, and large
# where the ice is moving slowly :
drg.rescale_field('U_ob', 'ref', umin=500.0, umax=300000.0, inverse=True)

# eliminate just the edge of the mask so that we can properly interpolate
# the geometry to the terminus :
L = dbm.data['lat_mask']
dbm.data['mask'][L > 0.0] = 0


# generate the contour :
#===============================================================================

# the meshgenerator will create a mesh from the `Bamber' data :
m = MeshGenerator(dbm, mesh_name, out_dir)

# generate a contour around the land-ice mask `mask', skipping zero points :
m.create_contour('mask', zero_cntr=0.0001, skip_pts=0)

# coordinates of the box in x,y projection coordinates that we'll
# slice out of the continent :
x1 = -500000; y1 = -2190000
x2 = -150000; y2 = -2320000

# the x,y contour of the box `slice' :
new_cont = array([[x1, y1],
                  [x2, y1],
                  [x2, y2],
                  [x1, y2],
                  [x1, y1]])

# get the intersection of the contour of the entire continent and the box :
m.intersection(new_cont)

# make sure that no paths intersect of the new contour :
m.eliminate_intersections(dist=20)

# transform the contour to the projection used by the `Rignot' dataset :
m.transform_contour(rignot)

# make sure no two points lie directly on top of each other :
m.check_dist()

# save the resulting, perfect contour :
m.write_gmsh_contour(boundary_extend=False)

# you can plot the contour to make sure its perfect too :
#m.plot_contour()

# we have a 3D mesh here, so we extrude it any uniform distance vertically,
# with a number of layers :
m.extrude(h=100000, n_layers=10)

# close that .geo contour file so we don't corrupt any data :
m.close_file()


# mesh refinement :
#===============================================================================

# the MeshRefiner class uses a data array to set the cellsize to something
# we want, here the observed velocity speed of the `Rignot' dataset :
ref_bm = MeshRefiner(drg, 'ref', gmsh_file_name = out_dir + mesh_name)

# we need the background field from which we refine :
a,aid = ref_bm.add_static_attractor()
ref_bm.set_background_field(aid)

# this refines off of the background field we just set :
ref_bm.finish(gui = False, out_file_name = out_dir + mesh_name)

# and convert to the xml.gz file utilized by FEniCS :
ref_bm.convert_msh_to_xml()





==> scripts/jakobshavn/gen_jakobshavn_vars_small.py <==
from cslvr   import *
from fenics  import *
from pylab   import *

out_dir  = 'dump/vars_jakobshavn_small/'

# collect the raw data :
searise  = DataFactory.get_searise()
bamber   = DataFactory.get_bamber(1.0)
rignot   = DataFactory.get_rignot()

# define the mesh :
mesh = Mesh('dump/meshes/jakobshavn_3D_small_block.xml.gz')

# create data objects to use with varglas :
dsr     = DataInput(searise,  mesh=mesh)
dbm     = DataInput(bamber,   mesh=mesh)
drg     = DataInput(rignot,   mesh=mesh)

# change the projection of all data to be the same as the mesh :
dbm.change_projection(drg)
dsr.change_projection(drg)

# get the expressions used by varglas :
S     = dbm.get_expression('S',        near=False)   # surface height
B     = dbm.get_expression('B',        near=False)   # bed height
M     = dbm.get_expression('mask',     near=True)    # shelf mask
L     = dbm.get_expression('lat_mask', near=True)    # terminus mask
adot  = dsr.get_expression('adot',     near=False)   # acc/abl function
q_geo = dsr.get_expression('q_geo',    near=False)   # geothermal heat
T_s   = dsr.get_expression('T',        near=False)   # surface temperature
u_ob  = drg.get_expression('vx',       near=False)   # x-comp. surface velocity
v_ob  = drg.get_expression('vy',       near=False)   # y-comp. surface velocity
U_msk = drg.get_expression('mask',     near=True)    # where U obs. are pres.

# create the 3D model :
model = D3Model(mesh=mesh, out_dir=out_dir)

# deform the mesh to match the geometry provided by the `Bamber' dataset :
model.deform_mesh_to_geometry(S, B)

# calculate the boundaries appropriately.  The lat_mask marks the exterior
# cliff edges of the mesh, U_mask marks areas without U observations, 
# adot creates the age equations surface boundary condition, and 
# mark_divide is set to True to in inform the model to mark the 
# boundaries interior to the domain.
model.calculate_boundaries(mask=M, lat_mask=L, U_mask=U_msk, adot=adot, 
                           mark_divide=True)

# initialize the observations :
model.init_T_surface(T_s)
model.init_q_geo(q_geo)
model.init_U_ob(u_ob, v_ob)

# these area all data fields we'll need to perform the data-assimilation
# procedure :
lst = [model.S,
       model.B,
       model.mask,
       model.q_geo,
       model.T_surface,
       model.adot,
       model.u_ob,
       model.v_ob,
       model.U_mask,
       model.lat_mask]

# the container for the data :
f = HDF5File(mpi_comm_world(), out_dir + 'state.h5', 'w')

# save all the data :
model.save_list_to_hdf5(lst, f)

# save the facet and cell markers generated by calculate_boundaries() :
model.save_subdomain_data(f)

# save the geometry-deformed mesh :
model.save_mesh(f)

f.close()





==> scripts/jakobshavn/plot_profiles.py <==
from cslvr    import *
from fenics   import *
import matplotlib.pyplot as plt
import numpy             as np
import sys

# set the relavent directories :
base_dir = 'dump/jakob_small/inversion_Wc_0.01/10/'
in_dir   = base_dir
out_dir  = '../../images/internal_energy/jakob_results/inversion_Wc_0.01/'
var_dir  = 'dump/vars_jakobshavn_small/'

if not os.path.exists(out_dir):
  os.makedirs(out_dir)

# laod the HDF5 files :
fdata   = HDF5File(mpi_comm_world(), var_dir + 'state.h5',       'r')
f       = HDF5File(mpi_comm_world(), in_dir  + 'inverted_10.h5', 'r')

# not deformed mesh :
mesh    = Mesh('dump/meshes/jakobshavn_3D_small_block.xml.gz')

# create 3D model for stokes solves :
model = D3Model(mesh=mesh, out_dir=out_dir)

# initialize the variables :
model.init_S(fdata)
model.init_B(fdata)
model.init_p(f)
model.init_theta(f)
model.init_T(f)
model.init_W(f)

#===============================================================================
drg  = DataFactory.get_rignot()

bc = '#880cbc'

lat_1 = 69.210
lat_2 = 69.168
lon_1 = -48.78
lon_2 = -48.759

dlat  = (lat_2 - lat_1) / 2.0
dlon  = (lon_2 - lon_1) / 2.0

lat_3 = lat_1 + dlat
lon_3 = lon_1 + dlon

lat_a   = [ 69.235,    lat_1, lat_2, lat_3]
lon_a   = [-48.686944, lon_1, lon_2, lon_3]
color_a = ['c', 'y', 'g',  bc]
style_a = ['o', 'p', '^', 's']

gamma = model.gamma(0)
Tw    = model.T_w(0)
L     = model.L(0)
a     = 146.3
b     = 7.253

#===============================================================================
# plot profiles :

x_a, y_a  = drg['pyproj_Proj'](lon_a, lat_a)

zmin = mesh.coordinates()[:,2].min()
zmax = mesh.coordinates()[:,2].max()

z_s = linspace(zmin, zmax, 100)

T_a = []
W_a = []
z_a = []

for x_w, y_w in zip(x_a, y_a):
  S    = model.S(x_w, y_w, 1.0)
  B    = model.B(x_w, y_w, 1.0)
  T_z  = []
  W_z  = []
  for z_w in z_s:
    theta_i = model.theta(x_w, y_w, z_w)
    p_i     = model.p(x_w, y_w, z_w)
    Tm_i    = Tw - gamma*p_i
    theta_m = a*Tm_i + b/2*Tm_i**2
    if theta_i > theta_m:
      W_z.append( (theta_i - theta_m)/L )
      T_z.append( Tm_i )
    else:
      W_z.append( 0.0 )
      T_z.append( (-a + np.sqrt(a**2 + 2*b*theta_i)) / b )
  
  T_z = array(T_z)
  W_z = array(W_z)

  # get z-coordinates :  
  z_z = []
  for z_w in z_s:
    z_i = (z_w / zmax) - 1# * (S - B) - (S - B)
    z_z.append(z_i)
  z_z = array(z_z)
  
  T_a.append(T_z)
  W_a.append(W_z)
  z_a.append(z_z)

T_a = array(T_a)
W_a = array(W_a)
z_a = array(z_a)

if not os.path.exists(base_dir + 'profile_data'):
  os.makedirs(base_dir + 'profile_data')

np.savetxt(base_dir + 'profile_data/T.txt', T_a)
np.savetxt(base_dir + 'profile_data/W.txt', W_a)
np.savetxt(base_dir + 'profile_data/z.txt', z_a)

fig = figure(figsize=(5,5))
ax1 = fig.add_subplot(121)
ax2 = fig.add_subplot(122)

for T_i, W_i, z_i, color_i, style_i in zip(T_a, W_a, z_a, color_a, style_a):
  ax1.plot(T_i, z_i, color=color_i, lw=3.0)
  ax2.plot(W_i, z_i, color=color_i, lw=3.0)

# get every 10th value to plot nodes of mesh :
for T_i, W_i, z_i, color_i, style_i in zip(T_a, W_a, z_a, color_a, style_a):
  ax1.plot(T_i[::10], z_i[::10], marker=style_i, color=color_i, ls='None')
  ax2.plot(W_i[::10], z_i[::10], marker=style_i, color=color_i, ls='None')


ax2.set_yticklabels([])
#ax2.set_xlim([0,0.15])

xloc1 = plt.MaxNLocator(4)
xloc2 = plt.MaxNLocator(4)
ax1.xaxis.set_major_locator(xloc1)
ax2.xaxis.set_major_locator(xloc2)

ax2.ticklabel_format(axis='x', style='sci', scilimits=(0,0), useOffset=False)

ax1.set_xlabel(r'$T$')
ax2.set_xlabel(r'$W$')
ax1.set_ylabel(r'relative depth')
#ax2.tick_params(axis='x', colors='r')
#ax2.xaxis.label.set_color('r')
ax1.grid()
ax2.grid()
plt.tight_layout()
plt.savefig(out_dir + 'profile_plot.pdf')
plt.close(fig)





==> scripts/jakobshavn/plot_profiles_depth.py <==
from cslvr    import *
from fenics   import *
import matplotlib.pyplot as plt
import numpy             as np
import sys

# set the relavent directories :
base_dir = 'dump/jakob_small/inversion_Wc_0.01/10/'
in_dir   = base_dir
out_dir  = '../../images/internal_energy/jakob_results/inversion_Wc_0.01/'
var_dir  = 'dump/vars_jakobshavn_small/'

if not os.path.exists(out_dir):
  os.makedirs(out_dir)

# laod the HDF5 files :
fdata   = HDF5File(mpi_comm_world(), var_dir + 'state.h5',       'r')
f       = HDF5File(mpi_comm_world(), in_dir  + 'inverted_10.h5', 'r')

# not deformed mesh :
mesh    = Mesh('dump/meshes/jakobshavn_3D_small_block.xml.gz')

# create 3D model for stokes solves :
model = D3Model(mesh=mesh, out_dir=out_dir)

# initialize the variables :
model.init_S(fdata)
model.init_B(fdata)
model.init_p(f)
model.init_theta(f)

#===============================================================================
drg  = DataFactory.get_rignot()

bc = '#880cbc'

lat_1 = 69.210
lat_2 = 69.168
lon_1 = -48.78
lon_2 = -48.759

dlat  = (lat_2 - lat_1) / 2.0
dlon  = (lon_2 - lon_1) / 2.0

lat_3 = lat_1 + dlat
lon_3 = lon_1 + dlon

lat_a   = [ 69.235,    lat_1, lat_2, lat_3]
lon_a   = [-48.686944, lon_1, lon_2, lon_3]
color_a = ['c', 'y', 'g',  bc]
style_a = ['o', 'p', '^', 's']

gamma = model.gamma(0)
Tw    = model.T_w(0)
L     = model.L(0)
a     = 146.3
b     = 7.253

#===============================================================================
# plot profiles :

x_a, y_a  = drg['pyproj_Proj'](lon_a, lat_a)

zmin = mesh.coordinates()[:,2].min()
zmax = mesh.coordinates()[:,2].max()

z_s = linspace(zmin, zmax, 100)

T_a = []
W_a = []
z_a = []

model.S.set_allow_extrapolation(True)
model.B.set_allow_extrapolation(True)
model.theta.set_allow_extrapolation(True)
model.p.set_allow_extrapolation(True)

for x_w, y_w in zip(x_a, y_a):
  S    = model.S(x_w, y_w, 1.0)
  B    = model.B(x_w, y_w, 1.0)
  T_z  = []
  W_z  = []
  for z_w in z_s:
    theta_i = model.theta(x_w, y_w, z_w)
    p_i     = model.p(x_w, y_w, z_w)
    Tm_i    = Tw - gamma*p_i
    theta_m = a*Tm_i + b/2*Tm_i**2
    if theta_i > theta_m:
      W_z.append( (theta_i - theta_m)/L )
      T_z.append( Tm_i )
    else:
      W_z.append( 0.0 )
      T_z.append( (-a + np.sqrt(a**2 + 2*b*theta_i)) / b )
  
  T_z = array(T_z)
  W_z = array(W_z)

  # get z-coordinates :  
  z_z = []
  for z_w in z_s:
    z_i = (z_w / zmax) * (S - B) - (S - B)
    z_z.append(z_i)
  z_z = array(z_z)
  
  T_a.append(T_z)
  W_a.append(W_z)
  z_a.append(z_z)

T_a = array(T_a)
W_a = array(W_a)
z_a = array(z_a)

if not os.path.exists(base_dir + 'profile_data'):
  os.makedirs(base_dir + 'profile_data')

np.savetxt(base_dir + 'profile_data/T.txt', T_a)
np.savetxt(base_dir + 'profile_data/W.txt', W_a)
np.savetxt(base_dir + 'profile_data/z.txt', z_a)

fig = figure(figsize=(5,5))
ax1 = fig.add_subplot(121)
ax2 = fig.add_subplot(122)

for T_i, W_i, z_i, color_i, style_i in zip(T_a, W_a, z_a, color_a, style_a):
  ax1.plot(T_i, z_i, color=color_i, lw=3.0)
  #plt.subplots_adjust(wspace = 0.001)
  ax2.plot(W_i, z_i, color=color_i, lw=3.0)
  ax2.set_yticklabels([])

# get every 10th value to plot nodes of mesh :
for T_i, W_i, z_i, color_i, style_i in zip(T_a, W_a, z_a, color_a, style_a):
  ax1.plot(T_i[::10], z_i[::10], marker=style_i, color=color_i, ls='None')
  #plt.subplots_adjust(wspace = 0.001)
  ax2.plot(W_i[::10], z_i[::10], marker=style_i, color=color_i, ls='None')

#ax2.set_xlim([0,0.15])

xloc1 = plt.MaxNLocator(4)
xloc2 = plt.MaxNLocator(4)
ax1.xaxis.set_major_locator(xloc1)
ax2.xaxis.set_major_locator(xloc2)

ax2.ticklabel_format(axis='x', style='sci', scilimits=(0,0), useOffset=False)

ax1.set_xlabel(r'$T$')
ax2.set_xlabel(r'$W$')
ax1.set_ylabel(r'depth')
#ax2.tick_params(axis='x', colors='r')
#ax2.xaxis.label.set_color('r')
ax1.grid()
ax2.grid()
plt.tight_layout()
plt.savefig(out_dir + 'profile_plot_depth.pdf')
plt.close(fig)





==> scripts/jakobshavn/plot_region.py <==
from cslvr    import *
from fenics   import *
import matplotlib.pyplot as plt
import numpy             as np
import sys

# set the relavent directories :
var_dir  = 'dump/vars_jakobshavn_small/'
out_dir  = '../../images/internal_energy/jakob_results/inversion_Wc_0.01/'

if not os.path.exists(out_dir):
  os.makedirs(out_dir)

# not deformed mesh :
mesh    = Mesh('dump/meshes/jakobshavn_3D_small_block.xml.gz')

# create 3D model for stokes solves :
d3model = D3Model(mesh, out_dir)

#===============================================================================
# retrieve the bed mesh :
d3model.form_srf_mesh()

# create 2D model for balance velocity :
srfmodel = D2Model(d3model.srfmesh, out_dir)

#===============================================================================
# open the hdf5 file :
fdata = HDF5File(mpi_comm_world(), var_dir + 'state.h5', 'r')

# initialize the variables :
d3model.init_S(fdata)
d3model.init_B(fdata)
d3model.init_U_ob(fdata, fdata)

# 2D model gets balance-velocity appropriate variables initialized :
srfmodel.assign_submesh_variable(srfmodel.S,         d3model.S)
srfmodel.assign_submesh_variable(srfmodel.B,         d3model.B)
srfmodel.assign_submesh_variable(srfmodel.U_ob,      d3model.U_ob)


#===============================================================================
bamber  = DataFactory.get_bamber()
rignot  = DataFactory.get_rignot()

bamber['Bo'][bamber['Bo'] == -9999] = 0.0
bamber['S'][bamber['mask'] == 0] = 0.0
bamber['S'][bamber['S'] < 500] = 500.0

dbm   = DataInput(bamber,  gen_space=False)
drg   = DataInput(rignot,  gen_space=False)

dbm.change_projection(drg)

bc = '#880cbc'

lat_1 = 69.210
lat_2 = 69.168
lon_1 = -48.78
lon_2 = -48.759

dlat  = (lat_2 - lat_1) / 2.0
dlon  = (lon_2 - lon_1) / 2.0

lat_3 = lat_1 + dlat
lon_3 = lon_1 + dlon

lat_a   = [ 69.235,    lat_1, lat_2, lat_3]
lon_a   = [-48.686944, lon_1, lon_2, lon_3]
color_a = ['c', 'y', 'g',  bc]
style_a = ['o', 'p', '^', 's']

plot_pts = {'lat'   : lat_a,
            'lon'   : lon_a,
            'style' : style_a,
            'color' : color_a}

zoom_box_kwargs = {'zoom'             : 4,        # ammount to zoom 
                   'loc'              : 9,        # location of box
                   'loc1'             : 3,        # loc of first line
                   'loc2'             : 4,        # loc of second line
                   'llcrnrlon'        : -51,      # first x-coord
                   'llcrnrlat'        : 68.32,    # first y-coord
                   'urcrnrlon'        : -42.5,    # second x-coord
                   'urcrnrlat'        : 70.1,     # second y-coord
                   'plot_zoom_scale'  : False,    # draw the scale
                   'scale_font_color' : bc,       # scale font color
                   'scale_length'     : 20,       # scale length in km
                   'scale_loc'        : 1,        # 1=top, 2=bottom
                   'plot_grid'        : True,     # plot the triangles
                   'axes_color'       : bc,       # color of axes
                   'plot_points'      : None}     # dict of points to plot

box_params = {'llcrnrlat'    : 68.99,
              'urcrnrlat'    : 69.31,
              'llcrnrlon'    : -49.8,
              'urcrnrlon'    : -48.3,
              'color'        : 'r'}

params = {'llcrnrlon'    : -50.8,      # first x-coord
          'llcrnrlat'    : 68.32,      # first y-coord
          'urcrnrlon'    : -42,        # second x-coord
          'urcrnrlat'    : 70.1,       # second y-coord
          'scale_color'  : 'r',
          'scale_length' : 200,
          'scale_loc'    : 2,
          'figsize'      : (8,4),
          'lat_interval' : 0.5,
          'lon_interval' : 1.0,
          'plot_grid'    : True,
          'plot_scale'   : True,
          'axes_color'   : 'k'}

cont_plot_params = {'width'  : 0.8,
                    'height' : 1.2,
                    'loc'    : 1}

close_params = {'llcrnrlat'    : 68.99,
                'urcrnrlat'    : 69.31,
                'llcrnrlon'    : -49.8,
                'urcrnrlon'    : -48.3,
                'scale_color'  : bc,
                'scale_length' : 50,
                'scale_loc'    : 1,
                'figsize'      : (6,4),
                'lat_interval' : 0.05,
                'lon_interval' : 0.25,
                'plot_grid'    : False,
                'plot_scale'   : False,
                'axes_color'   : 'r'}

Bmax  = srfmodel.B.vector().max()
Bmin  = srfmodel.B.vector().min()

Smax  = srfmodel.S.vector().max()
Smin  = srfmodel.S.vector().min()

Uobmax  = srfmodel.U_ob.vector().max()
Uobmin  = srfmodel.U_ob.vector().min()

B_lvls    = np.array([-1250, -1000, -750, -500, -250, 0.0, 250, 500])
B_lvls_2  = np.array([-1300, -1200, -1150, -1100, -1050, -950, -900,
                      -850, -800, -700, -650, -600, -550, -450, -400,
                      -350, -300, -200, -150, -100, -50, 50, 100, 150,
                      200, 300, 350, 400, 450])
S_lvls    = np.array([250, 500, 750, 1000, 1250, 1500])
S_lvls_2  = np.array([150, 200, 300, 350, 400, 450, 550, 600, 
                      650, 700, 800, 850, 900, 950, 1050, 1100,
                      1150, 1200, 1300, 1350, 1400])
U_ob_lvls = np.array([Uobmin, 50, 100, 250, 500, 1000, 2500, Uobmax])
          
# plot :
#===============================================================================

plotIce(drg, srfmodel.B, name='B', direc=out_dir,
        title='', cmap='RdGy',  scale='lin',
        levels=B_lvls, levels_2=B_lvls_2, tp=True, tpAlpha=0.3,
        contour_type='lines', cb=False,
        extend='neither', show=False, ext='.pdf',
        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
        params=close_params, plot_pts=plot_pts)

plotIce(drg, srfmodel.S, name='S', direc=out_dir,
        title='', cmap='gist_yarg',  scale='lin',
        levels=S_lvls, levels_2=S_lvls_2, tp=True, tpAlpha=0.3,
        contour_type='lines', cb=False,
        extend='neither', show=False, ext='.pdf',
        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
        params=close_params, plot_pts=plot_pts)

plotIce(drg, srfmodel.U_ob, name='region', direc=out_dir,
        title=r'$\Vert \mathbf{u}_{ob} \Vert$', cmap=cmap, scale='lin',
        levels=U_ob_lvls, tp=True, tpAlpha=0.4, box_params=box_params,
        extend='neither', show=False, ext='.pdf', cb_format="%i",
        params=params, plot_continent=True, cont_plot_params=cont_plot_params)





==> scripts/jakobshavn/plot_rstrt.py <==
from cslvr    import *
from fenics   import *
import matplotlib.pyplot as plt
import numpy             as np
import sys

# set the relavent directories :
base_dir = 'dump/jakob_small/inversion_Wc_0.01/10/'
in_dir   = base_dir
out_dir  = '../../images/internal_energy/jakob_results/inversion_Wc_0.01/'
var_dir  = 'dump/vars_jakobshavn_small/'

if not os.path.exists(out_dir):
  os.makedirs(out_dir)

#===============================================================================
# open the hdf5 file :
f     = HDF5File(mpi_comm_world(), in_dddir  + 'tmc.h5',  'r')
#f     = HDF5File(mpi_comm_world(), in_dir  + 'inverted_10.h5',  'r')
#f2    = HDF5File(mpi_comm_world(), in_dir  + 'alpha_int.h5',    'r')
#f     = HDF5File(mpi_comm_world(), in_dir  + 'inverted.h5',  'r')
#f     = HDF5File(mpi_comm_world(), in_dir  + 'theta_opt.h5', 'r')
#f     = HDF5File(mpi_comm_world(), in_dir  + 'u_opt.h5',     'r')
fdata = HDF5File(mpi_comm_world(), var_dir + 'state.h5',     'r')

# not deformed mesh :
mesh    = Mesh('dump/meshes/jakobshavn_3D_crude.xml.gz')

# create 3D model for stokes solves :
d3model = D3Model(fdata, out_dir)

# retrieve the bed mesh :
d3model.form_bed_mesh()
d3model.form_srf_mesh()

# create 2D model for balance velocity :
bedmodel = D2Model(d3model.bedmesh, out_dir)
srfmodel = D2Model(d3model.srfmesh, out_dir)

# initialize the variables :
d3model.init_S(fdata)
d3model.init_B(fdata)
d3model.init_U_ob(fdata, fdata)
d3model.init_T(f)
d3model.init_W(f)
d3model.init_Fb(f)
d3model.init_Mb(f)
d3model.init_alpha(f)
d3model.init_PE(f)
d3model.init_U(f)
d3model.init_p(f)
d3model.init_beta(f)
d3model.init_theta(f)
d3model.init_alpha_int(f)
d3model.init_temp_rat(f)
d3model.init_Wbar(f)
d3model.init_Qbar(f)

#d3model.save_xdmf(d3model.theta, 'theta')
#d3model.save_xdmf(d3model.W, 'W')
d3model.save_xdmf(d3model.U3, 'U')
sys.exit(0)

u3,v3,w3 = d3model.U3.split(True)
u,v,w    = srfmodel.U3.split(True)
srfmodel.assign_submesh_variable(u, u3)
srfmodel.assign_submesh_variable(v, v3)

# 2D model gets balance-velocity appropriate variables initialized :
bedmodel.assign_submesh_variable(bedmodel.alpha_int, d3model.alpha_int)
bedmodel.assign_submesh_variable(bedmodel.temp_rat,  d3model.temp_rat)
bedmodel.assign_submesh_variable(bedmodel.S,         d3model.S)
bedmodel.assign_submesh_variable(bedmodel.B,         d3model.B)
bedmodel.assign_submesh_variable(bedmodel.T,         d3model.T)
bedmodel.assign_submesh_variable(bedmodel.W,         d3model.W)
bedmodel.assign_submesh_variable(bedmodel.Wbar,      d3model.Wbar)
bedmodel.assign_submesh_variable(bedmodel.Fb,        d3model.Fb)
bedmodel.assign_submesh_variable(bedmodel.Mb,        d3model.Mb)
bedmodel.assign_submesh_variable(bedmodel.alpha,     d3model.alpha)
bedmodel.assign_submesh_variable(bedmodel.PE,        d3model.PE)
srfmodel.assign_submesh_variable(srfmodel.B,         d3model.B)
srfmodel.assign_submesh_variable(srfmodel.U_mag,     d3model.U_mag)
srfmodel.assign_submesh_variable(srfmodel.U_ob,      d3model.U_ob)
srfmodel.assign_submesh_variable(srfmodel.u_ob,      d3model.u_ob)
srfmodel.assign_submesh_variable(srfmodel.v_ob,      d3model.v_ob)
bedmodel.assign_submesh_variable(bedmodel.beta,      d3model.beta)
bedmodel.assign_submesh_variable(bedmodel.theta,     d3model.theta)
bedmodel.assign_submesh_variable(bedmodel.Qbar,     d3model.Qbar)


#===============================================================================
# calculate velocity misfit :
R = Function(srfmodel.Q)

u_v    = u.vector().array()
v_v    = v.vector().array()
u_ob_v = srfmodel.u_ob.vector().array()
v_ob_v = srfmodel.v_ob.vector().array()

U_v    = np.sqrt(u_v**2 + v_v**2 + DOLFIN_EPS)
U_ob_v = srfmodel.U_ob.vector().array()

#R_u = u_v - u_ob_v
#R_v = v_v - v_ob_v

R_v = U_v - U_ob_v

srfmodel.assign_variable(R, R_v)


#===============================================================================
drg  = DataFactory.get_rignot()

bc = '#880cbc'

lat_1 = 69.210
lat_2 = 69.168
lon_1 = -48.78
lon_2 = -48.759

dlat  = (lat_2 - lat_1) / 2.0
dlon  = (lon_2 - lon_1) / 2.0

lat_3 = lat_1 + dlat
lon_3 = lon_1 + dlon

lat_a   = [ 69.235,    lat_1, lat_2, lat_3]
lon_a   = [-48.686944, lon_1, lon_2, lon_3]
color_a = ['c', 'y', 'g',  bc]
style_a = ['o', 'p', '^', 's']

plot_pts = {'lat'   : lat_a,
            'lon'   : lon_a,
            'style' : style_a,
            'color' : color_a}

zoom_box_kwargs = {'zoom'             : 5.8,      # ammount to zoom 
                   'loc'              : 1,        # location of box
                   'loc1'             : 2,        # loc of first line
                   'loc2'             : 3,        # loc of second line
                   'x1'               : 40000,    # first x-coord
                   'y1'               : 80000,    # first y-coord
                   'x2'               : 90000,    # second x-coord
                   'y2'               : 105000,   # second y-coord
                   'scale_font_color' : bc,       # scale font color
                   'scale_length'     : 20,       # scale length in km
                   'scale_loc'        : 1,        # 1=top, 2=bottom
                   'plot_grid'        : True,     # plot the triangles
                   'axes_color'       : bc,       # color of axes
                   'plot_points'      : plot_pts} # dict of points to plot

params = {'llcrnrlat'    : 68.99,
          'urcrnrlat'    : 69.31,
          'llcrnrlon'    : -49.8,
          'urcrnrlon'    : -48.3,
          'scale_color'  : bc,
          'scale_length' : 50,
          'scale_loc'    : 1,
          'figsize'      : (7,4),
          'lat_interval' : 0.05,
          'lon_interval' : 0.25,
          'plot_grid'    : False,
          'plot_scale'   : False,
          'axes_color'   : 'r'}

Bmax  = bedmodel.B.vector().max()
Bmin  = bedmodel.B.vector().min()

amax  = bedmodel.alpha.vector().max()
amin  = bedmodel.alpha.vector().min()

Mbmax = bedmodel.Mb.vector().max()
Mbmin = bedmodel.Mb.vector().min()

Fbmax = bedmodel.Fb.vector().max()
Fbmin = bedmodel.Fb.vector().min()

Wmax  = bedmodel.W.vector().max()
Wmin  = bedmodel.W.vector().min()

Wbarmax  = bedmodel.Wbar.vector().max()
Wbarmin  = bedmodel.Wbar.vector().min()

betamax  = int(bedmodel.beta.vector().max())
betamin  = round(bedmodel.beta.vector().min(), 4)

Umax  = srfmodel.U_mag.vector().max()
Umin  = srfmodel.U_mag.vector().min()

Uobmax  = srfmodel.U_ob.vector().max()
Uobmin  = srfmodel.U_ob.vector().min()

Pmax  = bedmodel.PE.vector().max()
Pmin  = bedmodel.PE.vector().min()

Tmax  = bedmodel.T.vector().max()
Tmin  = bedmodel.T.vector().min()

Qbar_max = bedmodel.Qbar.vector().max()
Qbar_min = bedmodel.Qbar.vector().min()

a_int_max  = bedmodel.alpha_int.vector().max()
a_int_min  = bedmodel.alpha_int.vector().min()

R_max = R.vector().max()
R_min = R.vector().min()

R_lvls        = np.array([R_min, -750, -250, -50, -10, -1,
                          1, 10, 50, 250, 750, R_max])
#Wbar_lvls     = np.array([0.0, 1e-3, 2.5e-3, 5e-3, 1e-2, Wbarmax])
Wbar_lvls     = np.array([0.0, 1e-4, 1e-3, 2.5e-3, 5e-3, Wbarmax])
a_int_lvls    = np.array([0, 50, 100, 150, 200, 400, 800, a_int_max])
temp_rat_lvls = np.array([0, 0.05, 0.1, 0.25, 0.5, 0.75, 1.0])
B_lvls        = np.array([Bmin, -1e3, -5e2, -1e2, -1e1, 
                          1e1, 1e2, 2e2, 3e2, Bmax])
a_lvls        = np.array([0.0, 1e-2, 1e-1, 0.5, amax])
#Mb_lvls       = np.array([Mbmin, -1e-2, -5e-3, -1e-3, -1e-4, -1e-5,
#                        1e-5, 1e-2, 1e-1, 2e-1, 0.5, Mbmax])
Mb_lvls       = np.array([0.0, 1e-5, 1e-2, 1e-1, 2e-1, 5e-1, Mbmax])
#Fb_lvls       = np.array([0.0, 1e-3, 1e-2, 1e-1, 2e-1, 3e-1, 6e-1, Fbmax])
Fb_lvls       = np.array([0.0, 1e-3, 1e-2, 1e-1, 2e-1, 3e-1, 5e-1, Fbmax])
#b_lvls        = np.array([betamin, 1, 1e2, 1e3, 2.5e3, 5e3, betamax])
#b_lvls        = np.array([betamin, 1e-2, 1, 1e2, 2.5e2, 5e2, 1e3, betamax])
b_lvls        = np.array([betamin, 1e-2, 1e1, 2e2, 2.5e2,
                          3e2, 5e2, 1e3, betamax])
#W_lvls        = np.array([0.0, 1e-3, 2.5e-2, 3e-2, 3.5e-2, Wmax])
W_lvls        = np.array([0.0, 1e-4, 5e-3, 1e-2, 2e-2, 5e-2, Wmax])
U_lvls        = np.array([Umin, 500, 1e3, 1.5e3, 2e3, 4e3, 1e4, Umax])
U_ob_lvls     = np.array([Uobmin, 500, 1e3, 1.5e3, 2e3, 4e3, 1e4, Uobmax])
Pe_lvls       = np.array([1e2, 1e3, 5e3, 1e4, 2.5e4, 5e4, Pmax])
T_lvls        = np.array([Tmin, 268, 271.5, 272, 272.5, Tmax])
Qbar_lvls     = np.array([0.0, 1e4, 5e4, 1e5, 2.5e5, 5e5, 1e6, Qbar_max])

gamma = d3model.gamma(0)
Tw    = d3model.T_w(0)
L     = d3model.L(0)
a     = 146.3
b     = 7.253

#===============================================================================
# correct temperate ratio :
temp_rat_v = bedmodel.temp_rat.vector()
temp_rat_v[temp_rat_v > 1.0] = 1.0

#===============================================================================
# plot profiles :

#x_a, y_a  = drg['pyproj_Proj'](lon_a, lat_a)
#
#zmin = mesh.coordinates()[:,2].min()
#zmax = mesh.coordinates()[:,2].max()
#
#z_s = linspace(zmin, zmax, 100)
#
#T_a = []
#W_a = []
#z_a = []
#
#for x_w, y_w in zip(x_a, y_a):
#  S    = d3model.S(x_w, y_w, 1.0)
#  B    = d3model.B(x_w, y_w, 1.0)
#  T_z  = []
#  W_z  = []
#  for z_w in z_s:
#    theta_i = d3model.theta(x_w, y_w, z_w)
#    p_i     = d3model.p(x_w, y_w, z_w)
#    Tm_i    = Tw - gamma*p_i
#    theta_m = a*Tm_i + b/2*Tm_i**2
#    if theta_i > theta_m:
#      W_z.append( (theta_i - theta_m)/L )
#      T_z.append( Tm_i )
#    else:
#      W_z.append( 0.0 )
#      T_z.append( (-a + np.sqrt(a**2 + 2*b*theta_i)) / b )
#  
#  T_z = array(T_z)
#  W_z = array(W_z)
#
#  # get z-coordinates :  
#  z_z = []
#  for z_w in z_s:
#    z_i = (z_w / zmax)# * (S - B) - (S - B)
#    z_z.append(z_i)
#  z_z = array(z_z)
#  
#  T_a.append(T_z)
#  W_a.append(W_z)
#  z_a.append(z_z)
#
#T_a = array(T_a)
#W_a = array(W_a)
#z_a = array(z_a)
#
#if not os.path.exists(base_dir + 'profile_data'):
#  os.makedirs(base_dir + 'profile_data')
#
#np.savetxt(base_dir + 'profile_data/T.txt', T_a)
#np.savetxt(base_dir + 'profile_data/W.txt', W_a)
#np.savetxt(base_dir + 'profile_data/z.txt', z_a)
#
#fig = figure(figsize=(4,4))
#ax1 = fig.add_subplot(121)
#ax2 = fig.add_subplot(122)
##ax2 = ax1.twiny()
#
#for T_i, W_i, z_i, color_i, style_i in zip(T_a, W_a, z_a, color_a, style_a):
#  ax1.plot(T_i, z_i, color=color_i, lw=3.0)
#  #plt.subplots_adjust(wspace = 0.001)
#  ax2.plot(W_i, z_i, color=color_i, lw=3.0)
#  ax2.set_yticklabels([])
#
##ax2.set_xlim([0,0.15])
#
#xloc1 = plt.MaxNLocator(4)
#xloc2 = plt.MaxNLocator(4)
#ax1.xaxis.set_major_locator(xloc1)
#ax2.xaxis.set_major_locator(xloc2)
#
#ax1.set_xlabel(r'$T$')
#ax2.set_xlabel(r'$W$')
#ax1.set_ylabel(r'depth')
##ax2.tick_params(axis='x', colors='r')
##ax2.xaxis.label.set_color('r')
#ax1.grid()
#ax2.grid()
#plt.tight_layout()
#plt.savefig(out_dir + 'profile_plot.pdf')
#plt.close(fig)

#===============================================================================
# derive temperate zone thickness :

#d3model.theta.set_allow_extrapolation(True)
#d3model.p.set_allow_extrapolation(True)
#
#x_a = bedmodel.mesh.coordinates()[:,0]
#y_a = bedmodel.mesh.coordinates()[:,1]
#S_a = bedmodel.S.vector().array()
#B_a = bedmodel.B.vector().array()
#
#def line_intersection(line1, line2):
#  xdiff = (line1[0][0] - line1[1][0], line2[0][0] - line2[1][0])
#  ydiff = (line1[0][1] - line1[1][1], line2[0][1] - line2[1][1])
#
#  def det(a, b):
#    return a[0] * b[1] - a[1] * b[0]
#
#  div = det(xdiff, ydiff)
#  if div == 0:
#   raise Exception('lines do not intersect')
#
#  d = (det(*line1), det(*line2))
#  x = det(d, xdiff) / div
#  y = det(d, ydiff) / div
#  return x, y
#
#
#CTS = []
#for x_w, y_w, S_w, B_w in zip(x_a, y_a, S_a, B_a):
#
#  # get the energy values :
#  theta_i   = []
#  theta_m_i = []
#  for z_w in z_s:
#    theta_j   = d3model.theta(x_w, y_w, z_w)
#    p_j       = d3model.p(x_w, y_w, z_w)
#    Tm_j      = Tw - gamma*p_j
#    theta_m_j = a*Tm_j + b/2*Tm_j**2
#    theta_i.append(theta_j)
#    theta_m_i.append(theta_m_j)
#  theta_i   = array(theta_i)
#  theta_m_i = array(theta_m_i)
#  
#  # get z-coordinates :  
#  z_z = []
#  for z_w in z_s:
#    z_i = (z_w / zmax) * (S_w - B_w) + B_w
#    z_z.append(z_i)
#  z_z = array(z_z)
#
#  # get height of CTS :  
#  if sum(theta_i > theta_m_i) > 0:
#    temperate = where(theta_i > theta_m_i)[0]
#    if temperate.min() != 0:
#      CTS.append(0.0)
#    else:
#      CTS_idx_low   = temperate[-1]
#      CTS_idx_high  = CTS_idx_low + 1
#      theta_l   = ((theta_i[CTS_idx_low],    z_z[CTS_idx_low]),
#                   (theta_i[CTS_idx_high],   z_z[CTS_idx_high]))
#      theta_m_l = ((theta_m_i[CTS_idx_low],  z_z[CTS_idx_low]),
#                   (theta_m_i[CTS_idx_high], z_z[CTS_idx_high]))
#      P = line_intersection(theta_l, theta_m_l)
#      CTS.append(P[1] - B_w)
#  else:
#    CTS.append(0.0)
#CTS = array(CTS)
#
#CTS_f = Function(bedmodel.Q)
#bedmodel.assign_variable(CTS_f, CTS)
#
#CTS_max   = CTS_f.vector().max()
#CTS_min   = CTS_f.vector().min()
#CTS_lvls  = np.array([CTS_min, 1e-1, 1e0, 1e1, 1e2, CTS_max])
#
#plotIce(drg, CTS_f, name='CTS', direc=out_dir,
#        title=r'$CTS$', cmap='gist_yarg',  scale='lin',
#        levels=CTS_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None)
#
#
#sys.exit(0)

#===============================================================================
# plot :

u2_c    = 'r'#'#c1000e'
u2_lvls = [-500]

#plotIce(drg, R, name='misfit', direc=out_dir, 
#        title=r'$\Vert \mathbf{u} - \mathbf{u}_{ob} \Vert$',
#        cmap='RdGy',  scale='lin',
#        levels=R_lvls, tp=True, tpAlpha=0.2, cb_format='%i',
#        extend='neither', show=False, ext='.pdf',
#        params=params, plot_pts=None,
#        u2=srfmodel.B, u2_levels=u2_lvls, u2_color=bc)
#
#plotIce(drg, bedmodel.alpha_int, name='alpha_int', direc=out_dir, 
#        title=r'$\alpha_i$', cmap='gist_yarg',  scale='lin',
#        levels=a_int_lvls, tp=True, tpAlpha=0.2, cb_format='%i',
#        extend='neither', show=False, ext='.pdf',
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)

plotIce(drg, bedmodel.temp_rat, name='temp_rat', direc=out_dir, 
        title=r'$\alpha_i / H$', cmap='gist_yarg',  scale='lin',
        levels=temp_rat_lvls, tp=True, tpAlpha=0.2, cb_format='%.2f',
        extend='neither', show=False, ext='.pdf',
        params=params, plot_pts=None,
        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
  
#plotIce(drg, bedmodel.Qbar, name='Qbar', direc=out_dir,
#        title=r'$\bar{Q}$', cmap='gist_yarg',  scale='lin',
#        levels=Qbar_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
  
#plotIce(drg, bedmodel.Wbar, name='Wbar', direc=out_dir, 
#        title=r'$\bar{W}$', cmap='gist_yarg',  scale='lin',
#        levels=Wbar_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.W, name='W', direc=out_dir, 
#        title=r'$W_B$', cmap='gist_yarg',  scale='lin',
#        levels=W_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.T, name='T', direc=out_dir, 
#        title='$T_B$', cmap='gist_yarg',  scale='lin',
#        levels=T_lvls, tp=True, tpAlpha=0.2, cb_format='%.1f',
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#
#plotIce(drg, bedmodel.Fb, name='Fb', direc=out_dir, 
#        title=r'$F_b$', cmap='gist_yarg',  scale='lin',
#        levels=Fb_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.Mb, name='Mb', direc=out_dir, 
#        title=r'$M_b$', cmap='gist_yarg',  scale='lin',
#        levels=Mb_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.alpha, name='alpha', direc=out_dir, 
#        title=r'$\alpha$', cmap='gist_yarg',  scale='lin',
#        levels=a_lvls, tp=True, tpAlpha=0.2, cb_format='%.2e',
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
##plotIce(drg, bedmodel.PE, name='PE', direc=out_dir, 
##        title=r'$P_e$', cmap='gist_yarg',  scale='lin',
##        levels=Pe_lvls, tp=True, tpAlpha=0.2,
##        extend='neither', show=False, ext='.pdf',
##        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
##        params=params, plot_pts=None,
##        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, srfmodel.U_ob, name='U_ob', direc=out_dir, 
#        title=r'$\Vert \mathbf{u}_{ob} \Vert$', cmap='gist_yarg',  scale='lin',
#        levels=U_ob_lvls, tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf', cb_format='%i',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=srfmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, srfmodel.U_mag, name='U_mag', direc=out_dir, 
#        title=r'$\Vert \mathbf{u}_S \Vert$', cmap='gist_yarg',  scale='lin',
#        levels=U_lvls, tp=True, tpAlpha=0.2, cb_format='%i',
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=srfmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.theta, name='theta', direc=out_dir, 
#        title=r'$\theta_B$', cmap='gist_yarg',  scale='lin',
#        tp=True, tpAlpha=0.2,
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)
#
#plotIce(drg, bedmodel.beta, name='beta', direc=out_dir, 
#        title=r'$\beta$', cmap='gist_yarg',  scale='lin',
#        levels=b_lvls, tp=True, tpAlpha=0.2, cb_format='%g',
#        extend='neither', show=False, ext='.pdf',
#        zoom_box=False, zoom_box_kwargs=zoom_box_kwargs,
#        params=params, plot_pts=None,
#        u2=bedmodel.B, u2_levels=u2_lvls, u2_color=u2_c)





==> scripts/jakobshavn/plot_stress.py <==
from cslvr    import *
from fenics   import *
import matplotlib.pyplot as plt
import numpy             as np
import sys

# set the relavent directories :
base_dir = 'dump/jakob_small/inversion_Wc_0.01/10/'
in_dir   = base_dir
out_dir  = '../../images/internal_energy/jakob_results/inversion_Wc_0.01/stress_balance/'

# not deformed mesh :
mesh    = Mesh('dump/meshes/jakobshavn_3D_small_block.xml.gz')

# create 3D model for stokes solves :
d3model = D3Model(mesh, out_dir)

#===============================================================================
# retrieve the bed mesh :
d3model.form_bed_mesh()
d3model.form_srf_mesh()

# create 2D model for balance velocity :
bedmodel = D2Model(d3model.bedmesh, out_dir)
srfmodel = D2Model(d3model.srfmesh, out_dir)

#===============================================================================
# open the hdf5 file :
f     = HDF5File(mpi_comm_world(), in_dir  + 'stress.h5', 'r')

# initialize the variables :
d3model.init_N_ii(f)
d3model.init_N_ij(f)
d3model.init_N_iz(f)
d3model.init_N_ji(f)
d3model.init_N_jj(f)
d3model.init_N_jz(f)
d3model.init_N_zi(f)
d3model.init_N_zj(f)
d3model.init_N_zz(f)
d3model.init_M_ii(f)
d3model.init_M_ij(f)
d3model.init_M_iz(f)
d3model.init_M_ji(f)
d3model.init_M_jj(f)
d3model.init_M_jz(f)
d3model.init_M_zi(f)
d3model.init_M_zj(f)
d3model.init_M_zz(f)

# 2D model gets balance-velocity appropriate variables initialized :
srfmodel.assign_submesh_variable(srfmodel.M_ii, d3model.M_ii)
srfmodel.assign_submesh_variable(srfmodel.M_ij, d3model.M_ij)
srfmodel.assign_submesh_variable(srfmodel.M_iz, d3model.M_iz)
srfmodel.assign_submesh_variable(srfmodel.M_ji, d3model.M_ji)
srfmodel.assign_submesh_variable(srfmodel.M_jj, d3model.M_jj)
srfmodel.assign_submesh_variable(srfmodel.M_jz, d3model.M_jz)
srfmodel.assign_submesh_variable(srfmodel.M_zi, d3model.M_zi)
srfmodel.assign_submesh_variable(srfmodel.M_zj, d3model.M_zj)
srfmodel.assign_submesh_variable(srfmodel.M_zz, d3model.M_zz)
srfmodel.assign_submesh_variable(srfmodel.N_ii, d3model.N_ii)
srfmodel.assign_submesh_variable(srfmodel.N_ij, d3model.N_ij)
srfmodel.assign_submesh_variable(srfmodel.N_iz, d3model.N_iz)
srfmodel.assign_submesh_variable(srfmodel.N_ji, d3model.N_ji)
srfmodel.assign_submesh_variable(srfmodel.N_jj, d3model.N_jj)
srfmodel.assign_submesh_variable(srfmodel.N_jz, d3model.N_jz)
srfmodel.assign_submesh_variable(srfmodel.N_zi, d3model.N_zi)
srfmodel.assign_submesh_variable(srfmodel.N_zj, d3model.N_zj)
srfmodel.assign_submesh_variable(srfmodel.N_zz, d3model.N_zz)

#===============================================================================
drg  = DataFactory.get_rignot()

bc      = '#880cbc'

#lat_1 = 69.210
#lat_2 = 69.168
#lon_1 = -48.78
#lon_2 = -48.759
#
#dlat  = (lat_2 - lat_1) / 2.0
#dlon  = (lon_2 - lon_1) / 2.0
#
#lat_3 = lat_1 + dlat
#lon_3 = lon_1 + dlon
#
#lat_a   = [ 69.235,    lat_1, lat_2, lat_3]
#lon_a   = [-48.686944, lon_1, lon_2, lon_3]
#color_a = ['c', 'y', 'g',  bc]
#style_a = ['o', 'p', '^', 's']
#
#plot_pts = {'lat'   : lat_a,
#            'lon'   : lon_a,
#            'style' : style_a,
#            'color' : color_a}
#
#zoom_box_kwargs = {'zoom'             : 5.8,      # ammount to zoom 
#                   'loc'              : 1,        # location of box
#                   'loc1'             : 2,        # loc of first line
#                   'loc2'             : 3,        # loc of second line
#                   'x1'               : 40000,    # first x-coord
#                   'y1'               : 80000,    # first y-coord
#                   'x2'               : 90000,    # second x-coord
#                   'y2'               : 105000,   # second y-coord
#                   'scale_font_color' : bc,       # scale font color
#                   'scale_length'     : 20,       # scale length in km
#                   'scale_loc'        : 1,        # 1=top, 2=bottom
#                   'plot_grid'        : True,     # plot the triangles
#                   'axes_color'       : bc,       # color of axes
#                   'plot_points'      : plot_pts} # dict of points to plot

params = {'llcrnrlat'    : 68.99,
          'urcrnrlat'    : 69.31,
          'llcrnrlon'    : -49.8,
          'urcrnrlon'    : -48.3,
          'scale_color'  : bc,
          'scale_length' : 50,
          'scale_loc'    : 1,
          'figsize'      : (7,4),
          'lat_interval' : 0.05,
          'lon_interval' : 0.25,
          'plot_grid'    : False,
          'plot_scale'   : False,
          'axes_color'   : 'r'}


M_ii_min = srfmodel.M_ii.vector().min()
M_ii_max = srfmodel.M_ii.vector().max()

M_ij_min = srfmodel.M_ij.vector().min()
M_ij_max = srfmodel.M_ij.vector().max()

M_iz_min = srfmodel.M_iz.vector().min()
M_iz_max = srfmodel.M_iz.vector().max()

M_ji_min = srfmodel.M_ji.vector().min()
M_ji_max = srfmodel.M_ji.vector().max()

M_jj_min = srfmodel.M_jj.vector().min()
M_jj_max = srfmodel.M_jj.vector().max()

M_jz_min = srfmodel.M_jz.vector().min()
M_jz_max = srfmodel.M_jz.vector().max()

M_zi_min = srfmodel.M_zi.vector().min()
M_zi_max = srfmodel.M_zi.vector().max()

M_zj_min = srfmodel.M_zj.vector().min()
M_zj_max = srfmodel.M_zj.vector().max()

M_zz_min = srfmodel.M_zz.vector().min()
M_zz_max = srfmodel.M_zz.vector().max()


N_ii_min = srfmodel.N_ii.vector().min()
N_ii_max = srfmodel.N_ii.vector().max()

N_ij_min = srfmodel.N_ij.vector().min()
N_ij_max = srfmodel.N_ij.vector().max()

N_iz_min = srfmodel.N_iz.vector().min()
N_iz_max = srfmodel.N_iz.vector().max()

N_ji_min = srfmodel.N_ji.vector().min()
N_ji_max = srfmodel.N_ji.vector().max()

N_jj_min = srfmodel.N_jj.vector().min()
N_jj_max = srfmodel.N_jj.vector().max()

N_jz_min = srfmodel.N_jz.vector().min()
N_jz_max = srfmodel.N_jz.vector().max()

N_zi_min = srfmodel.N_zi.vector().min()
N_zi_max = srfmodel.N_zi.vector().max()

N_zj_min = srfmodel.N_zj.vector().min()
N_zj_max = srfmodel.N_zj.vector().max()

N_zz_min = srfmodel.N_zz.vector().min()
N_zz_max = srfmodel.N_zz.vector().max()



M_ii_lvls = np.array([M_ii_min, -8e4, -4e4, -2e4, -5e3, 
                        5e3, 2e4, 4e4, 8e4, M_ii_max])
M_ij_lvls = np.array([M_ij_min, -1.5e5, -5e4, -2.5e4, -5e3, 
                        5e3, 2.5e4, 5e4, 1.5e5, M_ij_max])
M_iz_lvls = np.array([M_iz_min, -8e4, -4e4, -2e4, -5e3, 
                        5e3, 2e4, 4e4, 8e4, M_iz_max])

M_ji_lvls = np.array([M_ji_min, -8e4, -4e4, -2e4, -5e3, 
                        5e3, 2e4, 4e4, 8e4, M_ji_max])
M_jj_lvls = np.array([M_jj_min, -1.5e5, -5e4, -2.5e4, -5e3, 
                        5e3, 2.5e4, 5e4, 1.5e5, M_jj_max])
M_jz_lvls = np.array([M_jz_min, -2e5, -1e5, -5e4, -5e3, 
                        5e3, 5e4, 1e5, 2e5, M_jz_max])

M_zi_lvls = np.array([M_zi_min, -8e4, -4e4, -2e4, -5e3, 
                        5e3, 2e4, 4e4, 8e4, M_zi_max])
M_zj_lvls = np.array([M_zj_min, -1.5e5, -4e4, -2e4, -5e3, 
                        5e3, 2e4, 4e4, 8e4, M_zj_max])
M_zz_lvls = np.array([M_zz_min, -2e5, -1e5, -5e4, -5e3, 
                        5e3, 5e4, 1e5, 2e5, M_zz_max])



N_ii_lvls = np.array([N_ii_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_ii_max])
N_ij_lvls = np.array([N_ij_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_ij_max])
N_iz_lvls = np.array([N_iz_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_iz_max])

N_ji_lvls = np.array([N_ji_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_ji_max])
N_jj_lvls = np.array([N_jj_min, -1.5e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_jj_max])
N_jz_lvls = np.array([N_jz_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_jz_max])

N_zi_lvls = np.array([N_zi_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_zi_max])
N_zj_lvls = np.array([N_zj_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_zj_max])
N_zz_lvls = np.array([N_zz_min, -2e8, -1e8, -5e7, -1e7, 
                        1e7, 5e7, 1e8, 2e8, N_zz_max])


#===============================================================================
# plot :

#cmap = 'RdGy'
#cmap = 'viridis'
#cmap = 'inferno'
#cmap = 'plasma'
#cmap = 'magma'
cmap = 'gist_yarg'
  

plotIce(drg, srfmodel.M_ii, name='M_ii', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_ii_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_ij, name='M_ij', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_ij_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_iz, name='M_iz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_iz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

  
plotIce(drg, srfmodel.M_ji, name='M_ji', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_ji_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_jj, name='M_jj', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_jj_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_jz, name='M_jz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_jz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

  
plotIce(drg, srfmodel.M_zi, name='M_zi', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_zi_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_zj, name='M_zj', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_zj_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.M_zz, name='M_zz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=M_zz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)
 

  
plotIce(drg, srfmodel.N_ii, name='N_ii', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_ii_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_ij, name='N_ij', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_ij_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_iz, name='N_iz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_iz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

  
plotIce(drg, srfmodel.N_ji, name='N_ji', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_ji_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_jj, name='N_jj', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_jj_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_jz, name='N_jz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_jz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

  
plotIce(drg, srfmodel.N_zi, name='N_zi', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_ii_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_zj, name='N_zj', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_ij_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)

plotIce(drg, srfmodel.N_zz, name='N_zz', direc=out_dir,
        cmap='RdGy',  scale='lin',
        levels=N_iz_lvls, tp=False, tpAlpha=0.2,
        extend='neither', show=False, ext='.pdf',
        params=params)





==> scripts/jakobshavn/stress_balance.py <==
from cslvr   import *

# set the relavent directories :
base_dir = 'dump/jakob_small/inversion_Wc_0.01/10/'
in_dir   = base_dir
out_dir  = base_dir + 'stress_balance/'
var_dir  = 'dump/vars_jakobshavn_small/'

# create HDF5 files for saving and loading data :
fdata   = HDF5File(mpi_comm_world(), var_dir + 'state.h5',       'r')
fin     = HDF5File(mpi_comm_world(), in_dir  + 'inverted_10.h5', 'r')
fout    = HDF5File(mpi_comm_world(), in_dir  + 'stress.h5',      'w')

# create 3D model for stokes solves :
model = D3Model(fdata, out_dir)

# init subdomains :
model.set_subdomains(fdata)

# initialize the 3D model vars :
model.init_S(fdata)
model.init_B(fdata)
model.init_mask(fdata)
model.init_adot(fdata)
model.init_beta(fin)
model.init_U(fin)
model.init_p(fin)
model.init_T(fin)
model.init_W(fin)
model.init_theta(fin)
model.form_energy_dependent_rate_factor()
model.calc_A()

mom = MomentumDukowiczStokes(model)
F   = StressBalance(model, momentum=mom)
F.solve()


model.save_hdf5(model.N_ii, f=fout)
model.save_hdf5(model.N_ij, f=fout)
model.save_hdf5(model.N_iz, f=fout)
model.save_hdf5(model.N_ji, f=fout)
model.save_hdf5(model.N_jj, f=fout)
model.save_hdf5(model.N_jz, f=fout)
model.save_hdf5(model.N_zi, f=fout)
model.save_hdf5(model.N_zj, f=fout)
model.save_hdf5(model.N_zz, f=fout)

model.save_hdf5(model.M_ii, f=fout)
model.save_hdf5(model.M_ij, f=fout)
model.save_hdf5(model.M_iz, f=fout)
model.save_hdf5(model.M_ji, f=fout)
model.save_hdf5(model.M_jj, f=fout)
model.save_hdf5(model.M_jz, f=fout)
model.save_hdf5(model.M_zi, f=fout)
model.save_hdf5(model.M_zj, f=fout)
model.save_hdf5(model.M_zz, f=fout)

fout.close()





==> scripts/momentum/ISMIP_HOM_A/large/ISMIP_HOM_A_BP.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 15000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/BP/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/large/BP/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([U_min, 85, 90, 95, 100, 105, 106, 108, U_max])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/large/ISMIP_HOM_A_FS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 15000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/FS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/large/FS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([U_min, 85, 90, 95, 100, 105, 106, 108, U_max])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/large/ISMIP_HOM_A_RS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 15000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/RS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/large/RS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([U_min, 85, 90, 95, 100, 105, 106, 108, U_max])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/medium/ISMIP_HOM_A_BP.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 10000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/BP/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/medium/BP/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([88, 90, 92, 94, 96, 97, 98, 99, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/medium/ISMIP_HOM_A_FS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 10000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/FS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/medium/FS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([88, 90, 92, 94, 96, 97, 98, 99, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/medium/ISMIP_HOM_A_RS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 10000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/RS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/medium/RS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([88, 90, 92, 94, 96, 97, 98, 99, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -2.5e-3, -1e-3,  -5e-4,
                5e-4,  1e-3,    2.5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/plot_bed.py <==
from cslvr import *

# create a mesh and basal geometry identical to our problem, but now 
# in two dimension, cause we only want to plot the basal geometry pattern :
p1      = Point(0.0, 0.0)
p2      = Point(1.0, 1.0)
mesh    = RectangleMesh(p1, p2, 15, 15)

# where we're going to save that sweet plot :
plt_dir = '../../../images/momentum/ISMIP_HOM_A/'

# only need a 2D-model for this task, nevermind periodic boundaries too :
model   = D2Model(mesh, out_dir = plt_dir)
bed     = Expression('500.0 * sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     L=1, element=model.Q.ufl_element())

# initialize the one thing we care about (we could do other stuff too) :
model.init_B(bed)

# figure out the levels and plot them
B_min  = model.B.vector().min()  # we know this, but let's be sure
B_max  = model.B.vector().max()  # we know this, but let's be sure
B_lvls = array([B_min, -400, -300, -200, -100, -25,
                25, 100,  200,  300,  400,  B_max])

# this time, let's plot the topography like a topographic map :
plot_variable(u = model.B, name = 'B', direc = plt_dir,
              figsize = (5,5), levels = B_lvls, tp = True,
              show = False, cb = False, contour_type = 'lines',
              hide_ax_tick_labels = True)





==> scripts/momentum/ISMIP_HOM_A/small/ISMIP_HOM_A_BP.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 8000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/BP/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/small/BP/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([84, 86, 88, 90, 92, 94, 96, 98, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3, -2.5e-3, -1e-3, 
                1e-3, 2.5e-3, 5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/small/ISMIP_HOM_A_FS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 8000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/FS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/small/FS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([84, 86, 88, 90, 92, 94, 96, 98, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3, -2.5e-3, -1e-3, 
                1e-3, 2.5e-3, 5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/small/ISMIP_HOM_A_RS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 8000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/RS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/small/RS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
U_lvls = array([84, 86, 88, 90, 92, 94, 96, 98, 100])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3, -2.5e-3, -1e-3, 
                1e-3, 2.5e-3, 5e-3, d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/xsmall/ISMIP_HOM_A_BP.py <==
from cslvr import *

a     = 0.5 * pi / 180     # surface slope in radians
L     = 5000               # width of domain (also 8000, 10000, 14000)

# create a genreic box mesh, we'll fit it to geometry below :
p1    = Point(0.0, 0.0, 0.0)          # origin
p2    = Point(L,   L,   1)            # x, y, z corner 
mesh  = BoxMesh(p1, p2, 15, 15, 5)    # a box to fill the void 

# output directiories :
out_dir = './ISMIP_HOM_A_results/BP/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/xsmall/BP/'

# we have a three-dimensional problem here, with periodic lateral boundaries :
model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

# the ISMIP-HOM experiment A geometry :
surface = Expression('- x[0] * tan(a)', a=a,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(a) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     a=a, L=L, element=model.Q.ufl_element())

# mark the exterior facets and interior cells appropriately :
model.calculate_boundaries()

# deform the mesh to match our desired geometry :
model.deform_mesh_to_geometry(surface, bed)

# initialize all the pertinent variables :
model.init_beta(1000)                       # really high friction
model.init_A(1e-16)                         # cold, isothermal rate-factor

# we can choose any of these to solve our 3D-momentum problem :
mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

# let's investigate the velocity divergence :
divU = project(div(model.U3))

# the purpose for everything below this line is data visualization :
#===============================================================================

# save these files with a name that makes sense for use with paraview :
model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

# we don't have a function for this included in the `model' instance, 
# so we have to make one ourselves :
divU_b   = Function(bedmodel.Q)

# function allows Lagrange interpolation between different meshes :
bedmodel.assign_submesh_variable(divU_b, divU)
srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)  # calculates the velocity magnitude 
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

# figure out some nice-looking contour levels :
U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
#U_lvls = array([U_min, 89, 90, 92, 94, 96, 98, 100, U_max])
U_lvls = array([68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 98])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3,  -2.5e-3, -1e-3, 
                1e-3,  2.5e-3, 5e-3,    d_max])

# these functions allow the plotting of an arbitrary FEniCS function or 
# vector that reside on a two-dimensional mesh (hence the D2Model
# instantiations above.
plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/xsmall/ISMIP_HOM_A_FS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 5000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/FS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/xsmall/FS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
#U_lvls = array([U_min, 66, 68, 70, 72, 73, 74, 75, U_max])
U_lvls = array([68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 98])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3,  -2.5e-3, -1e-3, 
                1e-3,  2.5e-3, 5e-3,    d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/ISMIP_HOM_A/xsmall/ISMIP_HOM_A_RS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 5000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './ISMIP_HOM_A_results/RS/'
plt_dir = '../../../../images/momentum/ISMIP_HOM_A/xsmall/RS/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)
model.init_E(1.0)

#mom = MomentumDukowiczBP(model)
mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

divU = project(div(model.U3))

model.save_xdmf(model.p,  'p')
model.save_xdmf(model.U3, 'U')
model.save_xdmf(divU,     'divU')

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

divU_b   = Function(bedmodel.Q)
bedmodel.assign_submesh_variable(divU_b, divU)

srfmodel.assign_submesh_variable(srfmodel.U3, model.U3)
srfmodel.init_U_mag(srfmodel.U3)
bedmodel.assign_submesh_variable(bedmodel.p,  model.p)

U_min  = srfmodel.U_mag.vector().min()
U_max  = srfmodel.U_mag.vector().max()
#U_lvls = array([U_min, 78, 82, 86, 88, 90, 92, 94, U_max])
U_lvls = array([68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 98])

p_min  = bedmodel.p.vector().min()
p_max  = bedmodel.p.vector().max()
p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

d_min  = divU_b.vector().min()
d_max  = divU_b.vector().max()
d_lvls = array([d_min, -5e-3,  -2.5e-3, -1e-3, 
                1e-3,  2.5e-3, 5e-3,    d_max])

plot_variable(u = srfmodel.U3, name = 'U_mag', direc = plt_dir,
              levels              = U_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'both',#'neither',
              cb_format           = '%g')

plot_variable(u = bedmodel.p, name = 'p', direc = plt_dir,
              levels              = p_lvls,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u = divU_b, name = 'divU', direc = plt_dir,
              cmap                = 'RdGy',
              levels              = d_lvls,
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%.1e')





==> scripts/momentum/plane_strain/plane_strain.py <==
from cslvr import *

# this problem has a few more constants than the last :
l       = 400000.0          # width of the domain
Hmax    = 4000              # thickness at the divide
S0      = 100               # terminus height above water 
B0      = -200              # terminus depth below water
nb      = 25                # number of basal bumps
b       = 50                # amplitude of basal bumps 
betaMax = 50.0              # maximum traction coefficient
betaMin = 0.2               # minimum traction coefficient

# this time, we solve over a 2D domain, we'll deform to geometry below :
p1      = Point(-l/2, 0.0)  # lower left corner
p2      = Point( l/2, 1.0)  # upper right corner
nx      = 150               # number of x-element divisions
nz      = 10                # number of z-elemnet divisions
mesh    = RectangleMesh(p1, p2, nx, nz)

# set some output directories :
out_dir = 'ps_results/'
plt_dir = '../../../images/momentum/plane_strain/'

# this is a `lateral' model, defined in the x,z plane :
model = LatModel(mesh, out_dir = out_dir, use_periodic = False)

# the geometry and desired traction :
S = Expression('(Hmax+B0-S0)/2*cos(2*pi*x[0]/l) + (Hmax+B0+S0)/2',
               Hmax=Hmax, B0=B0, S0=S0, l=l,
               element = model.Q.ufl_element())
B = Expression('b*cos(nb*2*pi*x[0]/l) + B0',
               b=b, l=l, B0=B0, nb=nb,
               element = model.Q.ufl_element())
b = Expression('(bMax - bMin)/2.0*cos(2*pi*x[0]/l) + (bMax + bMin)/2.0',
               bMax=betaMax, bMin=betaMin, l=l,
               element = model.Q.ufl_element())

# deform the mesh, just like we did with the 3D model :
model.deform_mesh_to_geometry(S, B)

# calculate the boundaries for proper variational-form integration :
model.calculate_boundaries(mask=None)

# initialize the constants that we want, here like the ISMIP-HOM exp. :
model.init_beta(b)    # traction
model.init_A(1e-16)   # flow-rate factor

# only one type of momentum physics for this problem :
mom = MomentumDukowiczPlaneStrain(model)
mom.solve()

# plotting :
#===============================================================================

# let's calculate the velocity speed :
model.init_U_mag(model.U3)

U_min  = model.U_mag.vector().min()
U_max  = model.U_mag.vector().max()
U_lvls = array([U_min, 5e3, 1e4, 2e4, 3e4, 4e4, 5e4, U_max])

p_min  = model.p.vector().min()
p_max  = model.p.vector().max()
p_lvls = array([p_min, 5e6, 1e7, 1.5e7, 2e7, 2.5e7, 3e7, 3.5e7, p_max])

beta_min = model.beta.vector().min()
beta_max = model.beta.vector().max()
beta_lvls = array([beta_min, 5.0, 10, 15, 20, 25, 30, 35, 40, 45, beta_max])

plot_variable(u = model.U_mag, name = 'U_mag', direc = plt_dir,
              figsize             = (8,3),
              title               = r'$\Vert \mathbf{u} \Vert$',
              cmap                = 'viridis',
              levels              = U_lvls,
              tp                  = True,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              cb_format           = '%.1e')

plot_variable(u = model.p, name = 'p', direc = plt_dir,
              figsize             = (8,3),
              title               = r'$p$',
              cmap                = 'viridis',
              levels              = p_lvls,
              tp                  = True,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              cb_format           = '%.1e')

plot_variable(u = model.beta, name = 'beta', direc = plt_dir,
              figsize             = (8,3),
              title               = r'$\beta$',
              cmap                = 'viridis',
              levels              = beta_lvls,
              tp                  = True,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              cb_format           = '%g')



==> scripts/stress_balance/ISMIP_HOM_A_BP.py <==
from cslvr import *

a     = 0.5 * pi / 180 
L     = 8000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './results/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(a)', a=a,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(a) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     a=a, L=L, element=model.Q.ufl_element())

# derive the boundaries :
model.calculate_boundaries()

# deform the mesh :
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)

mom = MomentumDukowiczBP(model)
mom.solve()

F   = StressBalance(model, momentum=mom)
F.solve()

lst = [model.U3,
       model.p,
       model.N_ii,
       model.N_ij,
       model.N_iz,
       model.N_ji,
       model.N_jj,
       model.N_jz,
       model.N_zi,
       model.N_zj,
       model.N_zz,
       model.M_ii,
       model.M_ij,
       model.M_iz,
       model.M_ji,
       model.M_jj,
       model.M_jz,
       model.M_zi,
       model.M_zj,
       model.M_zz]

f = HDF5File(mpi_comm_world(), out_dir + 'BP.h5', 'w')

model.save_list_to_hdf5(lst, f)
model.save_subdomain_data(f)
model.save_mesh(f)

f.close()








==> scripts/stress_balance/ISMIP_HOM_A_FS.py <==
from cslvr import *

# constants used :
a     = 0.5 * pi / 180 
L     = 8000

# create the mesh :
p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)

out_dir = './results/'

# stress balance requires the solution to a 3D model, in this case periodic :
model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

# the topography expressions :
surface = Expression('- x[0] * tan(a)', a=a,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(a) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     a=a, L=L, element=model.Q.ufl_element())

# mark the boundaries used for the integration :
model.calculate_boundaries()

# deform the mesh to the topography :
model.deform_mesh_to_geometry(surface, bed)

model.init_beta(1000)   # traction
model.init_A(1e-16)     # isothermal rate-factor

# just have to change the momentum physics to balance the other stress models :
mom = MomentumDukowiczBP(model)
#mom = MomentumDukowiczStokesReduced(model)
#mom = MomentumDukowiczStokes(model)
mom.solve()

# solve the stress balance for the given Momentum instance :
F   = StressBalance(model, momentum=mom)
F.solve()

# save the resulting fields for plotting :
lst = [model.U3,
       model.p,
       model.N_ii,
       model.N_ij,
       model.N_iz,
       model.N_ji,
       model.N_jj,
       model.N_jz,
       model.N_zi,
       model.N_zj,
       model.N_zz,
       model.M_ii,
       model.M_ij,
       model.M_iz,
       model.M_ji,
       model.M_jj,
       model.M_jz,
       model.M_zi,
       model.M_zj,
       model.M_zz]

f = HDF5File(mpi_comm_world(), out_dir + 'FS.h5', 'w')

model.save_list_to_hdf5(lst, f)
model.save_subdomain_data(f)
model.save_mesh(f)

f.close()





==> scripts/stress_balance/ISMIP_HOM_A_RS.py <==
from cslvr import *

alpha = 0.5 * pi / 180 
L     = 8000

p1    = Point(0.0, 0.0, 0.0)
p2    = Point(L,   L,   1)
mesh  = BoxMesh(p1, p2, 15, 15, 5)


out_dir = './results/'

model = D3Model(mesh, out_dir = out_dir, use_periodic = True)

surface = Expression('- x[0] * tan(alpha)', alpha=alpha,
                     element=model.Q.ufl_element())
bed     = Expression(  '- x[0] * tan(alpha) - 1000.0 + 500.0 * ' \
                     + ' sin(2*pi*x[0]/L) * sin(2*pi*x[1]/L)',
                     alpha=alpha, L=L, element=model.Q.ufl_element())

model.calculate_boundaries()
model.deform_mesh_to_geometry(surface, bed)

model.init_mask(1.0)  # all grounded
model.init_beta(1000)
model.init_A(1e-16)

mom = MomentumDukowiczStokesReduced(model)
mom.solve()

F   = StressBalance(model, momentum=mom)
F.solve()

lst = [model.U3,
       model.p,
       model.N_ii,
       model.N_ij,
       model.N_iz,
       model.N_ji,
       model.N_jj,
       model.N_jz,
       model.N_zi,
       model.N_zj,
       model.N_zz,
       model.M_ii,
       model.M_ij,
       model.M_iz,
       model.M_ji,
       model.M_jj,
       model.M_jz,
       model.M_zi,
       model.M_zj,
       model.M_zz]

f = HDF5File(mpi_comm_world(), out_dir + 'RS.h5', 'w')

model.save_list_to_hdf5(lst, f)
model.save_subdomain_data(f)
model.save_mesh(f)

f.close()






==> scripts/stress_balance/plot_BP.py <==
from cslvr import *

out_dir = '../../images/stress_balance/BP/'
in_dir  = './results/'

f  = HDF5File(mpi_comm_world(), in_dir + 'BP.h5', 'r')

model = D3Model(f, out_dir = out_dir)

model.set_subdomains(f)

model.init_U(f)
model.init_p(f)
model.init_N_ii(f)
model.init_N_ij(f)
model.init_N_iz(f)
model.init_N_ji(f)
model.init_N_jj(f)
model.init_N_jz(f)
model.init_N_zi(f)
model.init_N_zj(f)
model.init_N_zz(f)
model.init_M_ii(f)
model.init_M_ij(f)
model.init_M_iz(f)
model.init_M_ji(f)
model.init_M_jj(f)
model.init_M_jz(f)
model.init_M_zi(f)
model.init_M_zj(f)
model.init_M_zz(f)

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

srfmodel.assign_submesh_variable(srfmodel.U_mag,  model.U_mag)
bedmodel.assign_submesh_variable(bedmodel.p,      model.p)
srfmodel.assign_submesh_variable(srfmodel.N_ii,   model.N_ii)
srfmodel.assign_submesh_variable(srfmodel.N_ij,   model.N_ij)
srfmodel.assign_submesh_variable(srfmodel.N_iz,   model.N_iz)
srfmodel.assign_submesh_variable(srfmodel.N_ji,   model.N_ji)
srfmodel.assign_submesh_variable(srfmodel.N_jj,   model.N_jj)
srfmodel.assign_submesh_variable(srfmodel.N_jz,   model.N_jz)
srfmodel.assign_submesh_variable(srfmodel.N_zi,   model.N_zi)
srfmodel.assign_submesh_variable(srfmodel.N_zj,   model.N_zj)
srfmodel.assign_submesh_variable(srfmodel.N_zz,   model.N_zz)
srfmodel.assign_submesh_variable(srfmodel.M_ii,   model.M_ii)
srfmodel.assign_submesh_variable(srfmodel.M_ij,   model.M_ij)
srfmodel.assign_submesh_variable(srfmodel.M_iz,   model.M_iz)
srfmodel.assign_submesh_variable(srfmodel.M_ji,   model.M_ji)
srfmodel.assign_submesh_variable(srfmodel.M_jj,   model.M_jj)
srfmodel.assign_submesh_variable(srfmodel.M_jz,   model.M_jz)
srfmodel.assign_submesh_variable(srfmodel.M_zi,   model.M_zi)
srfmodel.assign_submesh_variable(srfmodel.M_zj,   model.M_zj)
srfmodel.assign_submesh_variable(srfmodel.M_zz,   model.M_zz)

U_min    = srfmodel.U_mag.vector().min()
U_max    = srfmodel.U_mag.vector().max()
         
p_min    = bedmodel.p.vector().min()
p_max    = bedmodel.p.vector().max()

N_ii_min = srfmodel.N_ii.vector().min()
N_ii_max = srfmodel.N_ii.vector().max()

N_ij_min = srfmodel.N_ij.vector().min()
N_ij_max = srfmodel.N_ij.vector().max()

N_iz_min = srfmodel.N_iz.vector().min()
N_iz_max = srfmodel.N_iz.vector().max()

N_ji_min = srfmodel.N_ji.vector().min()
N_ji_max = srfmodel.N_ji.vector().max()

N_jj_min = srfmodel.N_jj.vector().min()
N_jj_max = srfmodel.N_jj.vector().max()

N_jz_min = srfmodel.N_jz.vector().min()
N_jz_max = srfmodel.N_jz.vector().max()

N_zi_min = srfmodel.N_zi.vector().min()
N_zi_max = srfmodel.N_zi.vector().max()

N_zj_min = srfmodel.N_zj.vector().min()
N_zj_max = srfmodel.N_zj.vector().max()

N_zz_min = srfmodel.N_zz.vector().min()
N_zz_max = srfmodel.N_zz.vector().max()


M_ii_min = srfmodel.M_ii.vector().min()
M_ii_max = srfmodel.M_ii.vector().max()

M_ij_min = srfmodel.M_ij.vector().min()
M_ij_max = srfmodel.M_ij.vector().max()

M_iz_min = srfmodel.M_iz.vector().min()
M_iz_max = srfmodel.M_iz.vector().max()

M_ji_min = srfmodel.M_ji.vector().min()
M_ji_max = srfmodel.M_ji.vector().max()

M_jj_min = srfmodel.M_jj.vector().min()
M_jj_max = srfmodel.M_jj.vector().max()

M_jz_min = srfmodel.M_jz.vector().min()
M_jz_max = srfmodel.M_jz.vector().max()

M_zi_min = srfmodel.M_zi.vector().min()
M_zi_max = srfmodel.M_zi.vector().max()

M_zj_min = srfmodel.M_zj.vector().min()
M_zj_max = srfmodel.M_zj.vector().max()

M_zz_min = srfmodel.M_zz.vector().min()
M_zz_max = srfmodel.M_zz.vector().max()

U_lvls = array([U_min, 91, 92, 93, 94, 95, 96, 97, 98, 99, U_max])

p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

# membrane stresses :
N_ii_lvls = np.array([N_ii_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_ii_max])
N_ij_lvls = np.array([N_ij_min, -3e6, -2e6, -1e6, -5e5,
                      5e5, 1e6, 2e6, 3e6, N_ij_max])
N_iz_lvls = np.array([N_iz_min, 1.3e7, 2e7, 3e7, 4e7, 
                      5e7, 6e7, 7e7, 8e7, N_iz_max])

N_jj_lvls = np.array([N_jj_min, -1.5e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 1.5e7, N_jj_max])
N_jz_lvls = np.array([N_jz_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_jz_max])

N_zz_lvls = np.array([N_zz_min, -4e6, -2e6, -5e5, -1e5, 
                      1e5, 5e5, 2e6, 4e6, N_zz_max])

## membrane stresses :
#N_ii_lvls = np.array([N_ii_min, -2e7, -1e7, -5e6, -1e6, 
#                      1e6, 5e6, 1e7, 2e7, N_ii_max])
#N_ij_lvls = np.array([N_ij_min, -7.5e6, -5e6, -2.5e6, -1e6, 
#                      1e6, 2.5e6, 5e6, 7.5e6, N_ij_max])
#N_iz_lvls = np.array([N_iz_min, 2.1e7, 2.5e7, 3e7, 3.5e7, 4e7, 
#                      4.5e7, 5e7, 5.5e7, N_iz_max])
#
#N_jj_lvls = np.array([N_jj_min, -1.5e7, -1e7, -5e6, -1e6, 
#                      1e6, 5e6, 1e7, 1.5e7, N_jj_max])
#N_jz_lvls = np.array([N_jz_min, -1.5e6, -1e6, -5e5, -1e5,
#                      1e5, 5e5, 1e6, 1.5e6, N_jz_max])
#
#N_zz_lvls = np.array([N_zz_min, -1.25e7, -1e7, -5e6, -1e6, 
#                      1e6, 5e6, 1e7, 1.25e7, N_zz_max])

# membrane stress-balance :
M_ii_lvls = np.array([M_ii_min, -2.5e4, -2e4, -1.5e4, -5e3,
                      5e3, 1.5e4, 2e4, 2.5e4, M_ii_max])
M_ij_lvls = np.array([M_ij_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ij_max])
M_iz_lvls = np.array([M_iz_min, -6.4e4, -6.2e4, -6.0e4, -5.8e4,
                      -5.6e4, -5.4e4, M_iz_max])

M_ji_lvls = np.array([M_ji_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ji_max])
M_jj_lvls = np.array([M_jj_min, -1e4, -7.5e3, -5e3, -1e3,
                      1e3, 5e3, 7.5e3, 1e4, M_jj_max])
M_jz_lvls = np.array([M_jz_min, -5e3, -2.5e3, -1e3, -1e2,
                      1e2, 1e3, 2.5e3, 5e3, M_jz_max])

M_zi_lvls = np.array([M_zi_min, -3e4, -2e4, -1e4, -1e3,
                      1e3, 1e4, 2e4, 3e4, M_zi_max])
M_zj_lvls = np.array([M_zj_min, -1.5e3, -1e3, -5e2, -1e2, 
                      1e2, 5e2, 1e3, 1.5e3, M_zj_max])
M_zz_lvls = np.array([M_zz_min, -2e4, -1.5e4, -1e4, -5e3, 
                      5e3, 1e4, 1.5e4, 2e4, M_zz_max])


#===============================================================================
# plot :

plot_variable(u                   = srfmodel.U_mag,
              name                = 'U_mag',
              levels              = U_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u                   = bedmodel.p,
              name                = 'p',
              levels              = p_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ii,
              name                = 'N_ii',
              levels              = N_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ij,
              name                = 'N_ij',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_iz,
              name                = 'N_iz',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ji,
              name                = 'N_ji',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jj,
              name                = 'N_jj',
              levels              = N_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jz,
              name                = 'N_jz',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zi,
              name                = 'N_zi',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zj,
              name                = 'N_zj',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zz,
              name                = 'N_zz',
              levels              = N_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = srfmodel.M_ii,
              name                = 'M_ii',
              levels              = M_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ij,
              name                = 'M_ij',
              levels              = M_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_iz,
              name                = 'M_iz',
              levels              = M_iz_lvls,
              direc               = out_dir,
              cmap                = 'Reds',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ji,
              name                = 'M_ji',
              levels              = M_ji_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jj,
              name                = 'M_jj',
              levels              = M_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jz,
              name                = 'M_jz',
              levels              = M_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zi,
              name                = 'M_zi',
              levels              = M_zi_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zj,
              name                = 'M_zj',
              levels              = M_zj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zz,
              name                = 'M_zz',
              levels              = M_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')





==> scripts/stress_balance/plot_FS.py <==
from cslvr import *

out_dir = '../../images/stress_balance/FS/'
in_dir  = './results/'

f  = HDF5File(mpi_comm_world(), in_dir + 'FS.h5', 'r')

model = D3Model(f, out_dir = out_dir)

model.set_subdomains(f)

model.init_U(f)
model.init_p(f)
model.init_N_ii(f)
model.init_N_ij(f)
model.init_N_iz(f)
model.init_N_ji(f)
model.init_N_jj(f)
model.init_N_jz(f)
model.init_N_zi(f)
model.init_N_zj(f)
model.init_N_zz(f)
model.init_M_ii(f)
model.init_M_ij(f)
model.init_M_iz(f)
model.init_M_ji(f)
model.init_M_jj(f)
model.init_M_jz(f)
model.init_M_zi(f)
model.init_M_zj(f)
model.init_M_zz(f)

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

srfmodel.assign_submesh_variable(srfmodel.U_mag,  model.U_mag)
bedmodel.assign_submesh_variable(bedmodel.p,      model.p)
srfmodel.assign_submesh_variable(srfmodel.N_ii,   model.N_ii)
srfmodel.assign_submesh_variable(srfmodel.N_ij,   model.N_ij)
srfmodel.assign_submesh_variable(srfmodel.N_iz,   model.N_iz)
srfmodel.assign_submesh_variable(srfmodel.N_ji,   model.N_ji)
srfmodel.assign_submesh_variable(srfmodel.N_jj,   model.N_jj)
srfmodel.assign_submesh_variable(srfmodel.N_jz,   model.N_jz)
srfmodel.assign_submesh_variable(srfmodel.N_zi,   model.N_zi)
srfmodel.assign_submesh_variable(srfmodel.N_zj,   model.N_zj)
srfmodel.assign_submesh_variable(srfmodel.N_zz,   model.N_zz)
srfmodel.assign_submesh_variable(srfmodel.M_ii,   model.M_ii)
srfmodel.assign_submesh_variable(srfmodel.M_ij,   model.M_ij)
srfmodel.assign_submesh_variable(srfmodel.M_iz,   model.M_iz)
srfmodel.assign_submesh_variable(srfmodel.M_ji,   model.M_ji)
srfmodel.assign_submesh_variable(srfmodel.M_jj,   model.M_jj)
srfmodel.assign_submesh_variable(srfmodel.M_jz,   model.M_jz)
srfmodel.assign_submesh_variable(srfmodel.M_zi,   model.M_zi)
srfmodel.assign_submesh_variable(srfmodel.M_zj,   model.M_zj)
srfmodel.assign_submesh_variable(srfmodel.M_zz,   model.M_zz)

U_min    = srfmodel.U_mag.vector().min()
U_max    = srfmodel.U_mag.vector().max()
         
p_min    = bedmodel.p.vector().min()
p_max    = bedmodel.p.vector().max()

N_ii_min = srfmodel.N_ii.vector().min()
N_ii_max = srfmodel.N_ii.vector().max()

N_ij_min = srfmodel.N_ij.vector().min()
N_ij_max = srfmodel.N_ij.vector().max()

N_iz_min = srfmodel.N_iz.vector().min()
N_iz_max = srfmodel.N_iz.vector().max()

N_ji_min = srfmodel.N_ji.vector().min()
N_ji_max = srfmodel.N_ji.vector().max()

N_jj_min = srfmodel.N_jj.vector().min()
N_jj_max = srfmodel.N_jj.vector().max()

N_jz_min = srfmodel.N_jz.vector().min()
N_jz_max = srfmodel.N_jz.vector().max()

N_zi_min = srfmodel.N_zi.vector().min()
N_zi_max = srfmodel.N_zi.vector().max()

N_zj_min = srfmodel.N_zj.vector().min()
N_zj_max = srfmodel.N_zj.vector().max()

N_zz_min = srfmodel.N_zz.vector().min()
N_zz_max = srfmodel.N_zz.vector().max()


M_ii_min = srfmodel.M_ii.vector().min()
M_ii_max = srfmodel.M_ii.vector().max()

M_ij_min = srfmodel.M_ij.vector().min()
M_ij_max = srfmodel.M_ij.vector().max()

M_iz_min = srfmodel.M_iz.vector().min()
M_iz_max = srfmodel.M_iz.vector().max()

M_ji_min = srfmodel.M_ji.vector().min()
M_ji_max = srfmodel.M_ji.vector().max()

M_jj_min = srfmodel.M_jj.vector().min()
M_jj_max = srfmodel.M_jj.vector().max()

M_jz_min = srfmodel.M_jz.vector().min()
M_jz_max = srfmodel.M_jz.vector().max()

M_zi_min = srfmodel.M_zi.vector().min()
M_zi_max = srfmodel.M_zi.vector().max()

M_zj_min = srfmodel.M_zj.vector().min()
M_zj_max = srfmodel.M_zj.vector().max()

M_zz_min = srfmodel.M_zz.vector().min()
M_zz_max = srfmodel.M_zz.vector().max()

U_lvls = array([U_min, 86.5, 87, 88, 89, 90, 91, 92, U_max])

p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

# membrane stresses :
N_ii_lvls = np.array([N_ii_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_ii_max])
N_ij_lvls = np.array([N_ij_min, -3e6, -2e6, -1e6, -5e5,
                      5e5, 1e6, 2e6, 3e6, N_ij_max])
N_iz_lvls = np.array([N_iz_min, 1.3e7, 2e7, 3e7, 4e7, 
                      5e7, 6e7, 7e7, 8e7, N_iz_max])

N_jj_lvls = np.array([N_jj_min, -1.5e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 1.5e7, N_jj_max])
N_jz_lvls = np.array([N_jz_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_jz_max])

N_zz_lvls = np.array([N_zz_min, -4e6, -2e6, -5e5, -1e5, 
                      1e5, 5e5, 2e6, 4e6, N_zz_max])

# membrane stress-balance :
M_ii_lvls = np.array([M_ii_min, -2.5e4, -2e4, -1.5e4, -5e3,
                      5e3, 1.5e4, 2e4, 2.5e4, M_ii_max])
M_ij_lvls = np.array([M_ij_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ij_max])
M_iz_lvls = np.array([M_iz_min, -6.4e4, -6.2e4, -6.0e4, -5.8e4,
                      -5.6e4, -5.4e4, M_iz_max])

M_ji_lvls = np.array([M_ji_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ji_max])
M_jj_lvls = np.array([M_jj_min, -1e4, -7.5e3, -5e3, -1e3,
                      1e3, 5e3, 7.5e3, 1e4, M_jj_max])
M_jz_lvls = np.array([M_jz_min, -5e3, -2.5e3, -1e3, -1e2,
                      1e2, 1e3, 2.5e3, 5e3, M_jz_max])

M_zi_lvls = np.array([M_zi_min, -3e4, -2e4, -1e4, -1e3,
                      1e3, 1e4, 2e4, 3e4, M_zi_max])
M_zj_lvls = np.array([M_zj_min, -1.5e3, -1e3, -5e2, -1e2, 
                      1e2, 5e2, 1e3, 1.5e3, M_zj_max])
M_zz_lvls = np.array([M_zz_min, -2e4, -1.5e4, -1e4, -5e3, 
                      5e3, 1e4, 1.5e4, 2e4, M_zz_max])


#===============================================================================
# plot :

plot_variable(u                   = srfmodel.U_mag,
              name                = 'U_mag',
              levels              = U_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u                   = bedmodel.p,
              name                = 'p',
              levels              = p_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ii,
              name                = 'N_ii',
              levels              = N_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ij,
              name                = 'N_ij',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_iz,
              name                = 'N_iz',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ji,
              name                = 'N_ji',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jj,
              name                = 'N_jj',
              levels              = N_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jz,
              name                = 'N_jz',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zi,
              name                = 'N_zi',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zj,
              name                = 'N_zj',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zz,
              name                = 'N_zz',
              levels              = N_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = srfmodel.M_ii,
              name                = 'M_ii',
              levels              = M_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ij,
              name                = 'M_ij',
              levels              = M_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_iz,
              name                = 'M_iz',
              levels              = M_iz_lvls,
              direc               = out_dir,
              cmap                = 'Reds',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ji,
              name                = 'M_ji',
              levels              = M_ji_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jj,
              name                = 'M_jj',
              levels              = M_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jz,
              name                = 'M_jz',
              levels              = M_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zi,
              name                = 'M_zi',
              levels              = M_zi_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zj,
              name                = 'M_zj',
              levels              = M_zj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zz,
              name                = 'M_zz',
              levels              = M_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')





==> scripts/stress_balance/plot_RS.py <==
from cslvr import *

out_dir = '../../images/stress_balance/RS/'
in_dir  = './results/'

f  = HDF5File(mpi_comm_world(), in_dir + 'RS.h5', 'r')

model = D3Model(f, out_dir = out_dir)

model.set_subdomains(f)

model.init_U(f)
model.init_p(f)
model.init_N_ii(f)
model.init_N_ij(f)
model.init_N_iz(f)
model.init_N_ji(f)
model.init_N_jj(f)
model.init_N_jz(f)
model.init_N_zi(f)
model.init_N_zj(f)
model.init_N_zz(f)
model.init_M_ii(f)
model.init_M_ij(f)
model.init_M_iz(f)
model.init_M_ji(f)
model.init_M_jj(f)
model.init_M_jz(f)
model.init_M_zi(f)
model.init_M_zj(f)
model.init_M_zz(f)

#===============================================================================
# plotting :

# create the bed and surface meshes :
model.form_bed_mesh()
model.form_srf_mesh()

# create 2D models :
bedmodel = D2Model(model.bedmesh, out_dir)
srfmodel = D2Model(model.srfmesh, out_dir)

srfmodel.assign_submesh_variable(srfmodel.U_mag,  model.U_mag)
bedmodel.assign_submesh_variable(bedmodel.p,      model.p)
srfmodel.assign_submesh_variable(srfmodel.N_ii,   model.N_ii)
srfmodel.assign_submesh_variable(srfmodel.N_ij,   model.N_ij)
srfmodel.assign_submesh_variable(srfmodel.N_iz,   model.N_iz)
srfmodel.assign_submesh_variable(srfmodel.N_ji,   model.N_ji)
srfmodel.assign_submesh_variable(srfmodel.N_jj,   model.N_jj)
srfmodel.assign_submesh_variable(srfmodel.N_jz,   model.N_jz)
srfmodel.assign_submesh_variable(srfmodel.N_zi,   model.N_zi)
srfmodel.assign_submesh_variable(srfmodel.N_zj,   model.N_zj)
srfmodel.assign_submesh_variable(srfmodel.N_zz,   model.N_zz)
srfmodel.assign_submesh_variable(srfmodel.M_ii,   model.M_ii)
srfmodel.assign_submesh_variable(srfmodel.M_ij,   model.M_ij)
srfmodel.assign_submesh_variable(srfmodel.M_iz,   model.M_iz)
srfmodel.assign_submesh_variable(srfmodel.M_ji,   model.M_ji)
srfmodel.assign_submesh_variable(srfmodel.M_jj,   model.M_jj)
srfmodel.assign_submesh_variable(srfmodel.M_jz,   model.M_jz)
srfmodel.assign_submesh_variable(srfmodel.M_zi,   model.M_zi)
srfmodel.assign_submesh_variable(srfmodel.M_zj,   model.M_zj)
srfmodel.assign_submesh_variable(srfmodel.M_zz,   model.M_zz)

U_min    = srfmodel.U_mag.vector().min()
U_max    = srfmodel.U_mag.vector().max()
         
p_min    = bedmodel.p.vector().min()
p_max    = bedmodel.p.vector().max()

N_ii_min = srfmodel.N_ii.vector().min()
N_ii_max = srfmodel.N_ii.vector().max()

N_ij_min = srfmodel.N_ij.vector().min()
N_ij_max = srfmodel.N_ij.vector().max()

N_iz_min = srfmodel.N_iz.vector().min()
N_iz_max = srfmodel.N_iz.vector().max()

N_ji_min = srfmodel.N_ji.vector().min()
N_ji_max = srfmodel.N_ji.vector().max()

N_jj_min = srfmodel.N_jj.vector().min()
N_jj_max = srfmodel.N_jj.vector().max()

N_jz_min = srfmodel.N_jz.vector().min()
N_jz_max = srfmodel.N_jz.vector().max()

N_zi_min = srfmodel.N_zi.vector().min()
N_zi_max = srfmodel.N_zi.vector().max()

N_zj_min = srfmodel.N_zj.vector().min()
N_zj_max = srfmodel.N_zj.vector().max()

N_zz_min = srfmodel.N_zz.vector().min()
N_zz_max = srfmodel.N_zz.vector().max()


M_ii_min = srfmodel.M_ii.vector().min()
M_ii_max = srfmodel.M_ii.vector().max()

M_ij_min = srfmodel.M_ij.vector().min()
M_ij_max = srfmodel.M_ij.vector().max()

M_iz_min = srfmodel.M_iz.vector().min()
M_iz_max = srfmodel.M_iz.vector().max()

M_ji_min = srfmodel.M_ji.vector().min()
M_ji_max = srfmodel.M_ji.vector().max()

M_jj_min = srfmodel.M_jj.vector().min()
M_jj_max = srfmodel.M_jj.vector().max()

M_jz_min = srfmodel.M_jz.vector().min()
M_jz_max = srfmodel.M_jz.vector().max()

M_zi_min = srfmodel.M_zi.vector().min()
M_zi_max = srfmodel.M_zi.vector().max()

M_zj_min = srfmodel.M_zj.vector().min()
M_zj_max = srfmodel.M_zj.vector().max()

M_zz_min = srfmodel.M_zz.vector().min()
M_zz_max = srfmodel.M_zz.vector().max()

U_lvls = array([U_min, 91, 92, 93, 94, 95, 96, 97, U_max])

p_lvls = array([4e6, 5e6, 6e6, 7e6, 8e6, 9e6, 1e7, 1.1e7, 1.2e7, p_max])

# membrane stresses :
N_ii_lvls = np.array([N_ii_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_ii_max])
N_ij_lvls = np.array([N_ij_min, -3e6, -2e6, -1e6, -5e5,
                      5e5, 1e6, 2e6, 3e6, N_ij_max])
N_iz_lvls = np.array([N_iz_min, 1.3e7, 2e7, 3e7, 4e7, 
                      5e7, 6e7, 7e7, 8e7, N_iz_max])

N_jj_lvls = np.array([N_jj_min, -1.5e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 1.5e7, N_jj_max])
N_jz_lvls = np.array([N_jz_min, -2e7, -1e7, -5e6, -1e6, 
                      1e6, 5e6, 1e7, 2e7, N_jz_max])

N_zz_lvls = np.array([N_zz_min, -4e6, -2e6, -5e5, -1e5, 
                      1e5, 5e5, 2e6, 4e6, N_zz_max])

# membrane stress-balance :
M_ii_lvls = np.array([M_ii_min, -2.5e4, -2e4, -1.5e4, -5e3,
                      5e3, 1.5e4, 2e4, 2.5e4, M_ii_max])
M_ij_lvls = np.array([M_ij_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ij_max])
M_iz_lvls = np.array([M_iz_min, -6.4e4, -6.2e4, -6.0e4, -5.8e4,
                      -5.6e4, -5.4e4, M_iz_max])

M_ji_lvls = np.array([M_ji_min, -8e3, -5e3, -2.5e3, -5e2,
                      5e2, 2.5e3, 5e3, 8e3, M_ji_max])
M_jj_lvls = np.array([M_jj_min, -1e4, -7.5e3, -5e3, -1e3,
                      1e3, 5e3, 7.5e3, 1e4, M_jj_max])
M_jz_lvls = np.array([M_jz_min, -5e3, -2.5e3, -1e3, -1e2,
                      1e2, 1e3, 2.5e3, 5e3, M_jz_max])

M_zi_lvls = np.array([M_zi_min, -3e4, -2e4, -1e4, -1e3,
                      1e3, 1e4, 2e4, 3e4, M_zi_max])
M_zj_lvls = np.array([M_zj_min, -1.5e3, -1e3, -5e2, -1e2, 
                      1e2, 5e2, 1e3, 1.5e3, M_zj_max])
M_zz_lvls = np.array([M_zz_min, -2e4, -1.5e4, -1e4, -5e3, 
                      5e3, 1e4, 1.5e4, 2e4, M_zz_max])


#===============================================================================
# plot :

plot_variable(u                   = srfmodel.U_mag,
              name                = 'U_mag',
              levels              = U_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              cb_format           = '%g')

plot_variable(u                   = bedmodel.p,
              name                = 'p',
              levels              = p_lvls,
              direc               = out_dir,
              cmap                = 'viridis',
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ii,
              name                = 'N_ii',
              levels              = N_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ij,
              name                = 'N_ij',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_iz,
              name                = 'N_iz',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_ji,
              name                = 'N_ji',
              levels              = N_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jj,
              name                = 'N_jj',
              levels              = N_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = srfmodel.N_jz,
              name                = 'N_jz',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zi,
              name                = 'N_zi',
              levels              = N_iz_lvls,
              direc               = out_dir,
              cmap                = 'gist_yarg',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zj,
              name                = 'N_zj',
              levels              = N_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.N_zz,
              name                = 'N_zz',
              levels              = N_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = srfmodel.M_ii,
              name                = 'M_ii',
              levels              = M_ii_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ij,
              name                = 'M_ij',
              levels              = M_ij_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_iz,
              name                = 'M_iz',
              levels              = M_iz_lvls,
              direc               = out_dir,
              cmap                = 'Reds',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_ji,
              name                = 'M_ji',
              levels              = M_ji_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jj,
              name                = 'M_jj',
              levels              = M_jj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_jz,
              name                = 'M_jz',
              levels              = M_jz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zi,
              name                = 'M_zi',
              levels              = M_zi_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zj,
              name                = 'M_zj',
              levels              = M_zj_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = srfmodel.M_zz,
              name                = 'M_zz',
              levels              = M_zz_lvls,
              direc               = out_dir,
              cmap                = 'RdGy',
              tp                  = True,
              show                = False,
              extend              = 'neither',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')





==> scripts/stress_balance/plot_all.py <==
from cslvr import *

fs_out_dir = '../../images/stress_balance/FS/'
rs_out_dir = '../../images/stress_balance/RS/'
bp_out_dir = '../../images/stress_balance/BP/'
in_dir     = './results/'

ffs  = HDF5File(mpi_comm_world(), in_dir + 'FS.h5', 'r')
frs  = HDF5File(mpi_comm_world(), in_dir + 'RS.h5', 'r')
fbp  = HDF5File(mpi_comm_world(), in_dir + 'BP.h5', 'r')

fs_model = D3Model(ffs, out_dir = fs_out_dir)
rs_model = D3Model(frs, out_dir = rs_out_dir)
bp_model = D3Model(fbp, out_dir = bp_out_dir)

fs_model.set_subdomains(ffs)
rs_model.set_subdomains(frs)
bp_model.set_subdomains(fbp)

fs_model.init_U(ffs)
fs_model.init_p(ffs)
fs_model.init_N_ii(ffs)
fs_model.init_N_ij(ffs)
fs_model.init_N_iz(ffs)
fs_model.init_N_ji(ffs)
fs_model.init_N_jj(ffs)
fs_model.init_N_jz(ffs)
fs_model.init_N_zi(ffs)
fs_model.init_N_zj(ffs)
fs_model.init_N_zz(ffs)
fs_model.init_M_ii(ffs)
fs_model.init_M_ij(ffs)
fs_model.init_M_iz(ffs)
fs_model.init_M_ji(ffs)
fs_model.init_M_jj(ffs)
fs_model.init_M_jz(ffs)
fs_model.init_M_zi(ffs)
fs_model.init_M_zj(ffs)
fs_model.init_M_zz(ffs)

rs_model.init_U(frs)
rs_model.init_p(frs)
rs_model.init_N_ii(frs)
rs_model.init_N_ij(frs)
rs_model.init_N_iz(frs)
rs_model.init_N_ji(frs)
rs_model.init_N_jj(frs)
rs_model.init_N_jz(frs)
rs_model.init_N_zi(frs)
rs_model.init_N_zj(frs)
rs_model.init_N_zz(frs)
rs_model.init_M_ii(frs)
rs_model.init_M_ij(frs)
rs_model.init_M_iz(frs)
rs_model.init_M_ji(frs)
rs_model.init_M_jj(frs)
rs_model.init_M_jz(frs)
rs_model.init_M_zi(frs)
rs_model.init_M_zj(frs)
rs_model.init_M_zz(frs)

bp_model.init_U(fbp)
bp_model.init_p(fbp)
bp_model.init_N_ii(fbp)
bp_model.init_N_ij(fbp)
bp_model.init_N_iz(fbp)
bp_model.init_N_ji(fbp)
bp_model.init_N_jj(fbp)
bp_model.init_N_jz(fbp)
bp_model.init_N_zi(fbp)
bp_model.init_N_zj(fbp)
bp_model.init_N_zz(fbp)
bp_model.init_M_ii(fbp)
bp_model.init_M_ij(fbp)
bp_model.init_M_iz(fbp)
bp_model.init_M_ji(fbp)
bp_model.init_M_jj(fbp)
bp_model.init_M_jz(fbp)
bp_model.init_M_zi(fbp)
bp_model.init_M_zj(fbp)
bp_model.init_M_zz(fbp)

#===============================================================================
# plotting :

# create the bed and surface meshes :
fs_model.form_bed_mesh()
fs_model.form_srf_mesh()
rs_model.form_bed_mesh()
rs_model.form_srf_mesh()
bp_model.form_bed_mesh()
bp_model.form_srf_mesh()

# create 2D models :
fs_bedmodel = D2Model(fs_model.bedmesh, fs_out_dir)
fs_srfmodel = D2Model(fs_model.srfmesh, fs_out_dir)
rs_bedmodel = D2Model(rs_model.bedmesh, rs_out_dir)
rs_srfmodel = D2Model(rs_model.srfmesh, rs_out_dir)
bp_bedmodel = D2Model(bp_model.bedmesh, bp_out_dir)
bp_srfmodel = D2Model(bp_model.srfmesh, bp_out_dir)

fs_srfmodel.assign_submesh_variable(fs_srfmodel.U_mag,  fs_model.U_mag)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.U3,     fs_model.U3)
fs_bedmodel.assign_submesh_variable(fs_bedmodel.p,      fs_model.p)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_ii,   fs_model.N_ii)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_ij,   fs_model.N_ij)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_iz,   fs_model.N_iz)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_ji,   fs_model.N_ji)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_jj,   fs_model.N_jj)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_jz,   fs_model.N_jz)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_zi,   fs_model.N_zi)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_zj,   fs_model.N_zj)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.N_zz,   fs_model.N_zz)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_ii,   fs_model.M_ii)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_ij,   fs_model.M_ij)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_iz,   fs_model.M_iz)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_ji,   fs_model.M_ji)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_jj,   fs_model.M_jj)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_jz,   fs_model.M_jz)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_zi,   fs_model.M_zi)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_zj,   fs_model.M_zj)
fs_srfmodel.assign_submesh_variable(fs_srfmodel.M_zz,   fs_model.M_zz)

rs_srfmodel.assign_submesh_variable(rs_srfmodel.U_mag,  rs_model.U_mag)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.U3,     rs_model.U3)
rs_bedmodel.assign_submesh_variable(rs_bedmodel.p,      rs_model.p)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_ii,   rs_model.N_ii)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_ij,   rs_model.N_ij)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_iz,   rs_model.N_iz)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_ji,   rs_model.N_ji)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_jj,   rs_model.N_jj)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_jz,   rs_model.N_jz)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_zi,   rs_model.N_zi)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_zj,   rs_model.N_zj)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.N_zz,   rs_model.N_zz)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_ii,   rs_model.M_ii)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_ij,   rs_model.M_ij)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_iz,   rs_model.M_iz)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_ji,   rs_model.M_ji)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_jj,   rs_model.M_jj)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_jz,   rs_model.M_jz)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_zi,   rs_model.M_zi)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_zj,   rs_model.M_zj)
rs_srfmodel.assign_submesh_variable(rs_srfmodel.M_zz,   rs_model.M_zz)

bp_srfmodel.assign_submesh_variable(bp_srfmodel.U_mag,  bp_model.U_mag)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.U3,     bp_model.U3)
bp_bedmodel.assign_submesh_variable(bp_bedmodel.p,      bp_model.p)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_ii,   bp_model.N_ii)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_ij,   bp_model.N_ij)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_iz,   bp_model.N_iz)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_ji,   bp_model.N_ji)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_jj,   bp_model.N_jj)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_jz,   bp_model.N_jz)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_zi,   bp_model.N_zi)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_zj,   bp_model.N_zj)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.N_zz,   bp_model.N_zz)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_ii,   bp_model.M_ii)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_ij,   bp_model.M_ij)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_iz,   bp_model.M_iz)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_ji,   bp_model.M_ji)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_jj,   bp_model.M_jj)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_jz,   bp_model.M_jz)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_zi,   bp_model.M_zi)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_zj,   bp_model.M_zj)
bp_srfmodel.assign_submesh_variable(bp_srfmodel.M_zz,   bp_model.M_zz)

fs_U_min    = fs_srfmodel.U_mag.vector().min()
fs_U_max    = fs_srfmodel.U_mag.vector().max()
fs_p_min    = fs_bedmodel.p.vector().min()
fs_p_max    = fs_bedmodel.p.vector().max()
fs_N_ii_min = fs_srfmodel.N_ii.vector().min()
fs_N_ii_max = fs_srfmodel.N_ii.vector().max()
fs_N_ij_min = fs_srfmodel.N_ij.vector().min()
fs_N_ij_max = fs_srfmodel.N_ij.vector().max()
fs_N_iz_min = fs_srfmodel.N_iz.vector().min()
fs_N_iz_max = fs_srfmodel.N_iz.vector().max()
fs_N_ji_min = fs_srfmodel.N_ji.vector().min()
fs_N_ji_max = fs_srfmodel.N_ji.vector().max()
fs_N_jj_min = fs_srfmodel.N_jj.vector().min()
fs_N_jj_max = fs_srfmodel.N_jj.vector().max()
fs_N_jz_min = fs_srfmodel.N_jz.vector().min()
fs_N_jz_max = fs_srfmodel.N_jz.vector().max()
fs_N_zi_min = fs_srfmodel.N_zi.vector().min()
fs_N_zi_max = fs_srfmodel.N_zi.vector().max()
fs_N_zj_min = fs_srfmodel.N_zj.vector().min()
fs_N_zj_max = fs_srfmodel.N_zj.vector().max()
fs_N_zz_min = fs_srfmodel.N_zz.vector().min()
fs_N_zz_max = fs_srfmodel.N_zz.vector().max()
fs_M_ii_min = fs_srfmodel.M_ii.vector().min()
fs_M_ii_max = fs_srfmodel.M_ii.vector().max()
fs_M_ij_min = fs_srfmodel.M_ij.vector().min()
fs_M_ij_max = fs_srfmodel.M_ij.vector().max()
fs_M_iz_min = fs_srfmodel.M_iz.vector().min()
fs_M_iz_max = fs_srfmodel.M_iz.vector().max()
fs_M_ji_min = fs_srfmodel.M_ji.vector().min()
fs_M_ji_max = fs_srfmodel.M_ji.vector().max()
fs_M_jj_min = fs_srfmodel.M_jj.vector().min()
fs_M_jj_max = fs_srfmodel.M_jj.vector().max()
fs_M_jz_min = fs_srfmodel.M_jz.vector().min()
fs_M_jz_max = fs_srfmodel.M_jz.vector().max()
fs_M_zi_min = fs_srfmodel.M_zi.vector().min()
fs_M_zi_max = fs_srfmodel.M_zi.vector().max()
fs_M_zj_min = fs_srfmodel.M_zj.vector().min()
fs_M_zj_max = fs_srfmodel.M_zj.vector().max()
fs_M_zz_min = fs_srfmodel.M_zz.vector().min()
fs_M_zz_max = fs_srfmodel.M_zz.vector().max()

rs_U_min    = rs_srfmodel.U_mag.vector().min()
rs_U_max    = rs_srfmodel.U_mag.vector().max()
rs_p_min    = rs_bedmodel.p.vector().min()
rs_p_max    = rs_bedmodel.p.vector().max()
rs_N_ii_min = rs_srfmodel.N_ii.vector().min()
rs_N_ii_max = rs_srfmodel.N_ii.vector().max()
rs_N_ij_min = rs_srfmodel.N_ij.vector().min()
rs_N_ij_max = rs_srfmodel.N_ij.vector().max()
rs_N_iz_min = rs_srfmodel.N_iz.vector().min()
rs_N_iz_max = rs_srfmodel.N_iz.vector().max()
rs_N_ji_min = rs_srfmodel.N_ji.vector().min()
rs_N_ji_max = rs_srfmodel.N_ji.vector().max()
rs_N_jj_min = rs_srfmodel.N_jj.vector().min()
rs_N_jj_max = rs_srfmodel.N_jj.vector().max()
rs_N_jz_min = rs_srfmodel.N_jz.vector().min()
rs_N_jz_max = rs_srfmodel.N_jz.vector().max()
rs_N_zi_min = rs_srfmodel.N_zi.vector().min()
rs_N_zi_max = rs_srfmodel.N_zi.vector().max()
rs_N_zj_min = rs_srfmodel.N_zj.vector().min()
rs_N_zj_max = rs_srfmodel.N_zj.vector().max()
rs_N_zz_min = rs_srfmodel.N_zz.vector().min()
rs_N_zz_max = rs_srfmodel.N_zz.vector().max()
rs_M_ii_min = rs_srfmodel.M_ii.vector().min()
rs_M_ii_max = rs_srfmodel.M_ii.vector().max()
rs_M_ij_min = rs_srfmodel.M_ij.vector().min()
rs_M_ij_max = rs_srfmodel.M_ij.vector().max()
rs_M_iz_min = rs_srfmodel.M_iz.vector().min()
rs_M_iz_max = rs_srfmodel.M_iz.vector().max()
rs_M_ji_min = rs_srfmodel.M_ji.vector().min()
rs_M_ji_max = rs_srfmodel.M_ji.vector().max()
rs_M_jj_min = rs_srfmodel.M_jj.vector().min()
rs_M_jj_max = rs_srfmodel.M_jj.vector().max()
rs_M_jz_min = rs_srfmodel.M_jz.vector().min()
rs_M_jz_max = rs_srfmodel.M_jz.vector().max()
rs_M_zi_min = rs_srfmodel.M_zi.vector().min()
rs_M_zi_max = rs_srfmodel.M_zi.vector().max()
rs_M_zj_min = rs_srfmodel.M_zj.vector().min()
rs_M_zj_max = rs_srfmodel.M_zj.vector().max()
rs_M_zz_min = rs_srfmodel.M_zz.vector().min()
rs_M_zz_max = rs_srfmodel.M_zz.vector().max()

bp_U_min    = bp_srfmodel.U_mag.vector().min()
bp_U_max    = bp_srfmodel.U_mag.vector().max()
bp_p_min    = bp_bedmodel.p.vector().min()
bp_p_max    = bp_bedmodel.p.vector().max()
bp_N_ii_min = bp_srfmodel.N_ii.vector().min()
bp_N_ii_max = bp_srfmodel.N_ii.vector().max()
bp_N_ij_min = bp_srfmodel.N_ij.vector().min()
bp_N_ij_max = bp_srfmodel.N_ij.vector().max()
bp_N_iz_min = bp_srfmodel.N_iz.vector().min()
bp_N_iz_max = bp_srfmodel.N_iz.vector().max()
bp_N_ji_min = bp_srfmodel.N_ji.vector().min()
bp_N_ji_max = bp_srfmodel.N_ji.vector().max()
bp_N_jj_min = bp_srfmodel.N_jj.vector().min()
bp_N_jj_max = bp_srfmodel.N_jj.vector().max()
bp_N_jz_min = bp_srfmodel.N_jz.vector().min()
bp_N_jz_max = bp_srfmodel.N_jz.vector().max()
bp_N_zi_min = bp_srfmodel.N_zi.vector().min()
bp_N_zi_max = bp_srfmodel.N_zi.vector().max()
bp_N_zj_min = bp_srfmodel.N_zj.vector().min()
bp_N_zj_max = bp_srfmodel.N_zj.vector().max()
bp_N_zz_min = bp_srfmodel.N_zz.vector().min()
bp_N_zz_max = bp_srfmodel.N_zz.vector().max()
bp_M_ii_min = bp_srfmodel.M_ii.vector().min()
bp_M_ii_max = bp_srfmodel.M_ii.vector().max()
bp_M_ij_min = bp_srfmodel.M_ij.vector().min()
bp_M_ij_max = bp_srfmodel.M_ij.vector().max()
bp_M_iz_min = bp_srfmodel.M_iz.vector().min()
bp_M_iz_max = bp_srfmodel.M_iz.vector().max()
bp_M_ji_min = bp_srfmodel.M_ji.vector().min()
bp_M_ji_max = bp_srfmodel.M_ji.vector().max()
bp_M_jj_min = bp_srfmodel.M_jj.vector().min()
bp_M_jj_max = bp_srfmodel.M_jj.vector().max()
bp_M_jz_min = bp_srfmodel.M_jz.vector().min()
bp_M_jz_max = bp_srfmodel.M_jz.vector().max()
bp_M_zi_min = bp_srfmodel.M_zi.vector().min()
bp_M_zi_max = bp_srfmodel.M_zi.vector().max()
bp_M_zj_min = bp_srfmodel.M_zj.vector().min()
bp_M_zj_max = bp_srfmodel.M_zj.vector().max()
bp_M_zz_min = bp_srfmodel.M_zz.vector().min()
bp_M_zz_max = bp_srfmodel.M_zz.vector().max()

bp_U_min    = bp_srfmodel.U_mag.vector().min()
bp_U_max    = bp_srfmodel.U_mag.vector().max()
bp_p_min    = bp_bedmodel.p.vector().min()
bp_p_max    = bp_bedmodel.p.vector().max()
bp_N_ii_min = bp_srfmodel.N_ii.vector().min()
bp_N_ii_max = bp_srfmodel.N_ii.vector().max()
bp_N_ij_min = bp_srfmodel.N_ij.vector().min()
bp_N_ij_max = bp_srfmodel.N_ij.vector().max()
bp_N_iz_min = bp_srfmodel.N_iz.vector().min()
bp_N_iz_max = bp_srfmodel.N_iz.vector().max()
bp_N_ji_min = bp_srfmodel.N_ji.vector().min()
bp_N_ji_max = bp_srfmodel.N_ji.vector().max()
bp_N_jj_min = bp_srfmodel.N_jj.vector().min()
bp_N_jj_max = bp_srfmodel.N_jj.vector().max()
bp_N_jz_min = bp_srfmodel.N_jz.vector().min()
bp_N_jz_max = bp_srfmodel.N_jz.vector().max()
bp_N_zi_min = bp_srfmodel.N_zi.vector().min()
bp_N_zi_max = bp_srfmodel.N_zi.vector().max()
bp_N_zj_min = bp_srfmodel.N_zj.vector().min()
bp_N_zj_max = bp_srfmodel.N_zj.vector().max()
bp_N_zz_min = bp_srfmodel.N_zz.vector().min()
bp_N_zz_max = bp_srfmodel.N_zz.vector().max()
bp_M_ii_min = bp_srfmodel.M_ii.vector().min()
bp_M_ii_max = bp_srfmodel.M_ii.vector().max()
bp_M_ij_min = bp_srfmodel.M_ij.vector().min()
bp_M_ij_max = bp_srfmodel.M_ij.vector().max()
bp_M_iz_min = bp_srfmodel.M_iz.vector().min()
bp_M_iz_max = bp_srfmodel.M_iz.vector().max()
bp_M_ji_min = bp_srfmodel.M_ji.vector().min()
bp_M_ji_max = bp_srfmodel.M_ji.vector().max()
bp_M_jj_min = bp_srfmodel.M_jj.vector().min()
bp_M_jj_max = bp_srfmodel.M_jj.vector().max()
bp_M_jz_min = bp_srfmodel.M_jz.vector().min()
bp_M_jz_max = bp_srfmodel.M_jz.vector().max()
bp_M_zi_min = bp_srfmodel.M_zi.vector().min()
bp_M_zi_max = bp_srfmodel.M_zi.vector().max()
bp_M_zj_min = bp_srfmodel.M_zj.vector().min()
bp_M_zj_max = bp_srfmodel.M_zj.vector().max()
bp_M_zz_min = bp_srfmodel.M_zz.vector().min()
bp_M_zz_max = bp_srfmodel.M_zz.vector().max()

U_min    = min(fs_U_min, rs_U_min, bp_U_min)
U_max    = max(fs_U_max, rs_U_max, bp_U_max)
p_min    = 4e6#min(fs_p_min, rs_p_min, bp_p_min)
p_max    = max(fs_p_max, rs_p_max, bp_p_max)
N_ii_min = min(fs_N_ii_min, rs_N_ii_min, bp_N_ii_min)
N_ii_max = max(fs_N_ii_max, rs_N_ii_max, bp_N_ii_max)
N_ij_min = min(fs_N_ij_min, rs_N_ij_min, bp_N_ij_min)
N_ij_max = max(fs_N_ij_max, rs_N_ij_max, bp_N_ij_max)
N_iz_min = min(fs_N_iz_min, rs_N_iz_min, bp_N_iz_min)
N_iz_max = max(fs_N_iz_max, rs_N_iz_max, bp_N_iz_max)
N_ji_min = min(fs_N_ji_min, rs_N_ji_min, bp_N_ji_min)
N_ji_max = max(fs_N_ji_max, rs_N_ji_max, bp_N_ji_max)
N_jj_min = min(fs_N_jj_min, rs_N_jj_min, bp_N_jj_min)
N_jj_max = max(fs_N_jj_max, rs_N_jj_max, bp_N_jj_max)
N_jz_min = min(fs_N_jz_min, rs_N_jz_min, bp_N_jz_min)
N_jz_max = max(fs_N_jz_max, rs_N_jz_max, bp_N_jz_max)
N_zi_min = min(fs_N_zi_min, rs_N_zi_min, bp_N_zi_min)
N_zi_max = max(fs_N_zi_max, rs_N_zi_max, bp_N_zi_max)
N_zj_min = min(fs_N_zj_min, rs_N_zj_min, bp_N_zj_min)
N_zj_max = max(fs_N_zj_max, rs_N_zj_max, bp_N_zj_max)
N_zz_min = min(fs_N_zz_min, rs_N_zz_min, bp_N_zz_min)
N_zz_max = max(fs_N_zz_max, rs_N_zz_max, bp_N_zz_max)
M_ii_min = min(fs_M_ii_min, rs_M_ii_min, bp_M_ii_min)
M_ii_max = max(fs_M_ii_max, rs_M_ii_max, bp_M_ii_max)
M_ij_min = min(fs_M_ij_min, rs_M_ij_min, bp_M_ij_min)
M_ij_max = max(fs_M_ij_max, rs_M_ij_max, bp_M_ij_max)
M_iz_min = min(fs_M_iz_min, rs_M_iz_min, bp_M_iz_min)
M_iz_max = max(fs_M_iz_max, rs_M_iz_max, bp_M_iz_max) * 1.5
M_ji_min = min(fs_M_ji_min, rs_M_ji_min, bp_M_ji_min)
M_ji_max = max(fs_M_ji_max, rs_M_ji_max, bp_M_ji_max)
M_jj_min = min(fs_M_jj_min, rs_M_jj_min, bp_M_jj_min)
M_jj_max = max(fs_M_jj_max, rs_M_jj_max, bp_M_jj_max)
M_jz_min = min(fs_M_jz_min, rs_M_jz_min, bp_M_jz_min)
M_jz_max = max(fs_M_jz_max, rs_M_jz_max, bp_M_jz_max)
M_zi_min = min(fs_M_zi_min, rs_M_zi_min, bp_M_zi_min)
M_zi_max = max(fs_M_zi_max, rs_M_zi_max, bp_M_zi_max)
M_zj_min = min(fs_M_zj_min, rs_M_zj_min, bp_M_zj_min)
M_zj_max = max(fs_M_zj_max, rs_M_zj_max, bp_M_zj_max)
M_zz_min = min(fs_M_zz_min, rs_M_zz_min, bp_M_zz_min)
M_zz_max = max(fs_M_zz_max, rs_M_zz_max, bp_M_zz_max)

U_a_max    = max(abs(U_min),    abs(U_max))
p_a_max    = max(abs(p_max),    abs(p_min))
N_ii_a_max = max(abs(N_ii_min), abs(N_ii_max))
N_ij_a_max = max(abs(N_ij_min), abs(N_ij_max))
N_iz_a_max = max(abs(N_iz_min), abs(N_iz_max))
N_ji_a_max = max(abs(N_ji_min), abs(N_ji_max))
N_jj_a_max = max(abs(N_jj_min), abs(N_jj_max))
N_jz_a_max = max(abs(N_jz_min), abs(N_jz_max))
N_zi_a_max = max(abs(N_zi_min), abs(N_zi_max))
N_zj_a_max = max(abs(N_zj_min), abs(N_zj_max))
N_zz_a_max = max(abs(N_zz_min), abs(N_zz_max))
M_ii_a_max = max(abs(M_ii_min), abs(M_ii_max)) / 1.5
M_ij_a_max = max(abs(M_ij_min), abs(M_ij_max)) / 1.5
M_iz_a_max = max(abs(M_iz_min), abs(M_iz_max)) / 2.0
M_ji_a_max = max(abs(M_ji_min), abs(M_ji_max)) / 3.0
M_jj_a_max = max(abs(M_jj_min), abs(M_jj_max))
M_jz_a_max = max(abs(M_jz_min), abs(M_jz_max)) / 2.0
M_zi_a_max = max(abs(M_zi_min), abs(M_zi_max))
M_zj_a_max = max(abs(M_zj_min), abs(M_zj_max)) / 2.0
M_zz_a_max = max(abs(M_zz_min), abs(M_zz_max))

N_ii_min = -N_ii_a_max
N_ii_max =  N_ii_a_max
N_ij_min = -N_ij_a_max
N_ij_max =  N_ij_a_max
#N_iz_min =  N_iz_a_max
#N_iz_max =  N_iz_a_max
N_ji_min = -N_ji_a_max
N_ji_max =  N_ji_a_max
N_jj_min = -N_jj_a_max
N_jj_max =  N_jj_a_max
N_jz_min = -N_jz_a_max
N_jz_max =  N_jz_a_max
#N_zi_min = -N_zi_a_max
#N_zi_max =  N_zi_a_max
N_zj_min = -N_zj_a_max
N_zj_max =  N_zj_a_max
N_zz_min = -N_zz_a_max
N_zz_max =  N_zz_a_max
M_ii_min = -M_ii_a_max
M_ii_max =  M_ii_a_max
M_ij_min = -M_ij_a_max
M_ij_max =  M_ij_a_max
#M_iz_min =  M_iz_a_max
#M_iz_max =  M_iz_a_max
M_ji_min = -M_ji_a_max
M_ji_max =  M_ji_a_max
M_jj_min = -M_jj_a_max
M_jj_max =  M_jj_a_max
M_jz_min = -M_jz_a_max
M_jz_max =  M_jz_a_max
M_zi_min = -M_zi_a_max
M_zi_max =  M_zi_a_max
M_zj_min = -M_zj_a_max
M_zj_max =  M_zj_a_max
M_zz_min = -M_zz_a_max
M_zz_max =  M_zz_a_max


#===============================================================================
# plot :

cmap     = 'viridis'
p_cmap   = 'gist_yarg'
n_cmap   = 'Reds_r'
sym_cmap = 'RdGy'

plot_variable(u                   = fs_srfmodel.U3,
              name                = 'U_mag',
              umin                = U_min,
              umax                = U_max,
              vec_scale           = 22,
              direc               = fs_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              cb_format           = '%g')

plot_variable(u                   = fs_bedmodel.p,
              name                = 'p',
              umin                = p_min,
              umax                = p_max,
              direc               = fs_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_ii,
              name                = 'N_ii',
              direc               = fs_out_dir,
              umin                = N_ii_min,
              umax                = N_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_ij,
              name                = 'N_ij',
              direc               = fs_out_dir,
              umin                = N_ij_min,
              umax                = N_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_iz,
              name                = 'N_iz',
              direc               = fs_out_dir,
              umin                = N_iz_min,
              umax                = N_iz_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_ji,
              name                = 'N_ji',
              direc               = fs_out_dir,
              umin                = N_ji_min,
              umax                = N_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_jj,
              name                = 'N_jj',
              direc               = fs_out_dir,
              umin                = N_jj_min,
              umax                = N_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = fs_srfmodel.N_jz,
              name                = 'N_jz',
              direc               = fs_out_dir,
              umin                = N_jz_min,
              umax                = N_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.N_zi,
              name                = 'N_zi',
              direc               = fs_out_dir,
              umin                = N_zi_min,
              umax                = N_zi_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.N_zj,
              name                = 'N_zj',
              direc               = fs_out_dir,
              umin                = N_zj_min,
              umax                = N_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.N_zz,
              name                = 'N_zz',
              direc               = fs_out_dir,
              umin                = N_zz_min,
              umax                = N_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = fs_srfmodel.M_ii,
              name                = 'M_ii',
              direc               = fs_out_dir,
              umin                = M_ii_min,
              umax                = M_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_ij,
              name                = 'M_ij',
              direc               = fs_out_dir,
              umin                = M_ij_min,
              umax                = M_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_iz,
              name                = 'M_iz',
              direc               = fs_out_dir,
              umin                = M_iz_min,
              umax                = M_iz_max,
              cmap                = n_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_ji,
              name                = 'M_ji',
              direc               = fs_out_dir,
              umin                = M_ji_min,
              umax                = M_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_jj,
              name                = 'M_jj',
              direc               = fs_out_dir,
              umin                = M_jj_min,
              umax                = M_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_jz,
              name                = 'M_jz',
              direc               = fs_out_dir,
              umin                = M_jz_min,
              umax                = M_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_zi,
              name                = 'M_zi',
              direc               = fs_out_dir,
              umin                = M_zi_min,
              umax                = M_zi_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_zj,
              name                = 'M_zj',
              direc               = fs_out_dir,
              umin                = M_zj_min,
              umax                = M_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = fs_srfmodel.M_zz,
              name                = 'M_zz',
              direc               = fs_out_dir,
              umin                = M_zz_min,
              umax                = M_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

#===============================================================================

plot_variable(u                   = rs_srfmodel.U3,
              name                = 'U_mag',
              umin                = U_min,
              umax                = U_max,
              vec_scale           = 22,
              direc               = rs_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              cb_format           = '%g')

plot_variable(u                   = rs_bedmodel.p,
              name                = 'p',
              umin                = p_min,
              umax                = p_max,
              direc               = rs_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_ii,
              name                = 'N_ii',
              direc               = rs_out_dir,
              umin                = N_ii_min,
              umax                = N_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_ij,
              name                = 'N_ij',
              direc               = rs_out_dir,
              umin                = N_ij_min,
              umax                = N_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_iz,
              name                = 'N_iz',
              direc               = rs_out_dir,
              umin                = N_iz_min,
              umax                = N_iz_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_ji,
              name                = 'N_ji',
              direc               = rs_out_dir,
              umin                = N_ji_min,
              umax                = N_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_jj,
              name                = 'N_jj',
              direc               = rs_out_dir,
              umin                = N_jj_min,
              umax                = N_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = rs_srfmodel.N_jz,
              name                = 'N_jz',
              direc               = rs_out_dir,
              umin                = N_jz_min,
              umax                = N_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.N_zi,
              name                = 'N_zi',
              direc               = rs_out_dir,
              umin                = N_zi_min,
              umax                = N_zi_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.N_zj,
              name                = 'N_zj',
              direc               = rs_out_dir,
              umin                = N_zj_min,
              umax                = N_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.N_zz,
              name                = 'N_zz',
              direc               = rs_out_dir,
              umin                = N_zz_min,
              umax                = N_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = rs_srfmodel.M_ii,
              name                = 'M_ii',
              direc               = rs_out_dir,
              umin                = M_ii_min,
              umax                = M_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_ij,
              name                = 'M_ij',
              direc               = rs_out_dir,
              umin                = M_ij_min,
              umax                = M_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_iz,
              name                = 'M_iz',
              direc               = rs_out_dir,
              umin                = M_iz_min,
              umax                = M_iz_max,
              cmap                = n_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_ji,
              name                = 'M_ji',
              direc               = rs_out_dir,
              umin                = M_ji_min,
              umax                = M_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_jj,
              name                = 'M_jj',
              direc               = rs_out_dir,
              umin                = M_jj_min,
              umax                = M_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_jz,
              name                = 'M_jz',
              direc               = rs_out_dir,
              umin                = M_jz_min,
              umax                = M_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_zi,
              name                = 'M_zi',
              direc               = rs_out_dir,
              umin                = M_zi_min,
              umax                = M_zi_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_zj,
              name                = 'M_zj',
              direc               = rs_out_dir,
              umin                = M_zj_min,
              umax                = M_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = rs_srfmodel.M_zz,
              name                = 'M_zz',
              direc               = rs_out_dir,
              umin                = M_zz_min,
              umax                = M_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

#===============================================================================

plot_variable(u                   = bp_srfmodel.U3,
              name                = 'U_mag',
              umin                = U_min,
              umax                = U_max,
              vec_scale           = 22,
              direc               = bp_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              cb_format           = '%g')

plot_variable(u                   = bp_bedmodel.p,
              name                = 'p',
              umin                = p_min,
              umax                = p_max,
              direc               = bp_out_dir,
              cmap                = cmap,
              tp                  = True,
              show                = False,
              extend              = 'min',
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_ii,
              name                = 'N_ii',
              direc               = bp_out_dir,
              umin                = N_ii_min,
              umax                = N_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_ij,
              name                = 'N_ij',
              direc               = bp_out_dir,
              umin                = N_ij_min,
              umax                = N_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_iz,
              name                = 'N_iz',
              direc               = bp_out_dir,
              umin                = N_iz_min,
              umax                = N_iz_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_ji,
              name                = 'N_ji',
              direc               = bp_out_dir,
              umin                = N_ji_min,
              umax                = N_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_jj,
              name                = 'N_jj',
              direc               = bp_out_dir,
              umin                = N_jj_min,
              umax                = N_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')

plot_variable(u                   = bp_srfmodel.N_jz,
              name                = 'N_jz',
              direc               = bp_out_dir,
              umin                = N_jz_min,
              umax                = N_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.N_zi,
              name                = 'N_zi',
              direc               = bp_out_dir,
              umin                = N_zi_min,
              umax                = N_zi_max,
              cmap                = p_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.N_zj,
              name                = 'N_zj',
              direc               = bp_out_dir,
              umin                = N_zj_min,
              umax                = N_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.N_zz,
              name                = 'N_zz',
              direc               = bp_out_dir,
              umin                = N_zz_min,
              umax                = N_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
                                  
                                  
plot_variable(u                   = bp_srfmodel.M_ii,
              name                = 'M_ii',
              direc               = bp_out_dir,
              umin                = M_ii_min,
              umax                = M_ii_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_ij,
              name                = 'M_ij',
              direc               = bp_out_dir,
              umin                = M_ij_min,
              umax                = M_ij_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_iz,
              name                = 'M_iz',
              direc               = bp_out_dir,
              umin                = M_iz_min,
              umax                = M_iz_max,
              cmap                = n_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_ji,
              name                = 'M_ji',
              direc               = bp_out_dir,
              umin                = M_ji_min,
              umax                = M_ji_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_jj,
              name                = 'M_jj',
              direc               = bp_out_dir,
              umin                = M_jj_min,
              umax                = M_jj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_jz,
              name                = 'M_jz',
              direc               = bp_out_dir,
              umin                = M_jz_min,
              umax                = M_jz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_zi,
              name                = 'M_zi',
              direc               = bp_out_dir,
              umin                = M_zi_min,
              umax                = M_zi_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_zj,
              name                = 'M_zj',
              direc               = bp_out_dir,
              umin                = M_zj_min,
              umax                = M_zj_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')
                                  
plot_variable(u                   = bp_srfmodel.M_zz,
              name                = 'M_zz',
              direc               = bp_out_dir,
              umin                = M_zz_min,
              umax                = M_zz_max,
              cmap                = sym_cmap,
              tp                  = True,
              show                = False,
              extend              = 'both',
              hide_ax_tick_labels = True,
              cb_format           = '%.1e')









==> scripts/tmc/plane_strain_tmc.py <==
from cslvr import *

# this problem has a few more constants than the last :
l       = 400000            # width of the domain
Hmax    = 3000              # thickness at the divide
S0      = 100               # terminus height above water 
B0      = -200              # terminus depth below water
nb      = 25                # number of basal bumps
b       = 50                # amplitude of basal bumps 
betaMax = 1000              # maximum traction coefficient
betaMin = 100               # minimum traction coefficient
Tmin    = 273.15 - 45       # temperature at divide
St      = 6.5 / 1000.0      # lapse rate

# create the rectangle mesh, to be deformed by the chosen geometry later :
p1      = Point(-l/2, 0.0)  # lower-left corner
p2      = Point( l/2, 1.0)  # upper-right corner
kx      = 150               # number of x-divisions
kz      = 50                # number of z-divisions
mesh    = RectangleMesh(p1, p2, kx, kz)

# these control the basal-boundary condition :
#e_mode  = 'zero_energy'
e_mode  = 'Fb'

# the output directories :
out_dir = 'ps_results_new/' + e_mode + '/'
plt_dir = '../../images/tmc/plane_strain_new/' + e_mode + '/'

# this is a lateral mesh problem, defined in the x,z plane.  Here we use
# linear-Lagrange elements corresponding with order=1 :
model = LatModel(mesh, out_dir=out_dir, order=1)

# the expressions for out data :
S = Expression('(Hmax+B0-S0)/2*cos(2*pi*x[0]/l) + (Hmax+B0+S0)/2',
               Hmax=Hmax, B0=B0, S0=S0, l=l,
               element = model.Q.ufl_element())
B = Expression('b*cos(nb*2*pi*x[0]/l) + B0',
               b=b, l=l, B0=B0, nb=nb,
               element = model.Q.ufl_element())
b = Expression('(bMax - bMin)/2.0*cos(2*pi*x[0]/l) + (bMax + bMin)/2.0',
               bMax=betaMax, bMin=betaMin, l=l,
               element = model.Q.ufl_element())
T = Expression('Tmin + St*(Hmax + B0 - S0 - x[1])',
               Tmin=Tmin, Hmax=Hmax, B0=B0, S0=S0, St=St,
               element = model.Q.ufl_element())

# deform the geometry to match the surface and bed functions :
model.deform_mesh_to_geometry(S, B)

# mark the facets and cells for proper integration :
model.calculate_boundaries(mask=None)

# initialize the variables :
model.init_beta(b)                             # traction
model.init_T(T)                                # internal temperature
model.init_T_surface(T)                        # atmospheric temperature
model.init_Wc(0.03)                            # max basal water content
model.init_k_0(5e-3)                           # non-advective flux coef.
model.init_q_geo(model.ghf)                    # geothermal flux
model.solve_hydrostatic_pressure()             # for pressure-melting 
model.form_energy_dependent_rate_factor()      # thermo-mech coupling      

# the momentum and energy physics :
mom = MomentumDukowiczPlaneStrain(model)

# the energy physics using the chosen basal energy flux mode and 
# Galerkin/least-squares stabilization :
nrg = Enthalpy(model, mom, energy_flux_mode = e_mode,
               stabilization_method = 'GLS')

# thermo-solve callback function, at the end of each TMC iteration :
def tmc_cb_ftn():
  nrg.calc_PE()                      # calculate grid Peclet number
  nrg.calc_vert_avg_strain_heat()    # calc vert. avg. of Q
  nrg.calc_vert_avg_W()              # calv vert. avg. of W
  nrg.calc_temp_rat()                # calc ratio of H that is temperate

# at the end of the TMC procedure, save the state of these functions :
tmc_save_vars = [model.T,
                 model.W,
                 model.Fb,
                 model.Mb,
                 model.alpha,
                 model.alpha_int,
                 model.PE,
                 model.Wbar,
                 model.Qbar,
                 model.temp_rat,
                 model.U3,
                 model.p,
                 model.beta,
                 model.theta]

# form the objective functional for water-flux optimization :
nrg.form_cost_ftn(kind='L2')

# the water-content optimization problem args :
wop_kwargs = {'max_iter'            : 25,
              'bounds'              : (DOLFIN_EPS, 100.0),
              'method'              : 'ipopt',
              'adj_callback'        : None}
 
# thermo-mechanical coupling args :
tmc_kwargs = {'momentum'            : mom,
              'energy'              : nrg,
              'wop_kwargs'          : wop_kwargs,
              'callback'            : tmc_cb_ftn,
              'atol'                : 1e2,
              'rtol'                : 1e0,
              'max_iter'            : 20,
              'iter_save_vars'      : None,
              'post_tmc_save_vars'  : tmc_save_vars,
              'starting_i'          : 1}
                                    
# thermo_solve :
model.thermo_solve(**tmc_kwargs)

# save the mesh for plotting the data saved by tmc_save_vars :
f = HDF5File(mpi_comm_world(), out_dir + 'state.h5', 'w')
model.save_subdomain_data(f)
model.save_mesh(f)
f.close()

#===============================================================================
# plotting :

figsize = (10,2.2)

model.init_U_mag(model.U3)
U_min  = model.U_mag.vector().min()
U_max  = model.U_mag.vector().max()
U_lvls = array([U_min, 1e2, 1e3, 1e4, 1.5e4, U_max])
plot_variable(u = model.U_mag, name = 'U_mag', direc = plt_dir,
              figsize             = figsize,
              title               = r'$\Vert \mathbf{u} \Vert$',
              cmap                = 'viridis',
              levels              = None,#U_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

p_min  = model.p.vector().min()
p_max  = model.p.vector().max()
p_lvls = array([p_min, 1e6, 5e6, 1e7, 1.5e7, 2e7, 2.5e7, p_max])
plot_variable(u = model.p, name = 'p', direc = plt_dir,
              figsize             = figsize,
              title               = r'$p$',
              cmap                = 'viridis',
              levels              = None,#p_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

beta_lvls = array([0, 200, 400, 600, 800, 1000])
plot_variable(u = model.beta, name = 'beta', direc = plt_dir,
              figsize             = (6,2),
              title               = r'$\beta$',
              cmap                = 'viridis',
              levels              = None,#beta_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              cb_format           = '%g')

T_min  = model.T.vector().min()
T_max  = model.T.vector().max()
T_lvls = array([T_min, 230, 240, 250, 260, 265, 270, T_max])
plot_variable(u = model.T, name = 'T', direc = plt_dir,
              figsize             = figsize,
              title               = r'$T$',
              cmap                = 'viridis',
              levels              = None,#T_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')

W_min  = model.W.vector().min()
W_max  = model.W.vector().max()
W_lvls = array([0.0, 1e-2, 5e-2, W_max])
plot_variable(u = model.W, name = 'W', direc = plt_dir,
              figsize             = figsize,
              title               = r'$W$',
              cmap                = 'viridis',
              levels              = None,#W_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

plot_variable(u = model.theta, name = 'theta', direc = plt_dir,
              figsize             = figsize,
              title               = r'$\theta$',
              cmap                = 'viridis',
              levels              = None,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%g')

Mb_min  = model.Mb.vector().min()
Mb_max  = model.Mb.vector().max()
Mb_lvls = array([0.0, 0.2, 0.3, 0.4, 0.5, Mb_max])
plot_variable(u = model.Mb, name = 'Mb', direc = plt_dir,
              figsize             = figsize,
              title               = r'$M_b$',
              cmap                = 'viridis',#'gist_yarg',
              levels              = None,#Mb_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')

Fb_min  = model.Fb.vector().min()
Fb_max  = model.Fb.vector().max()
Fb_lvls = array([0.0, 0.1, 0.2, 0.3, 0.4, 0.5, Fb_max])
plot_variable(u = model.Fb, name = 'Fb', direc = plt_dir,
              figsize             = figsize,
              title               = r'$F_b$',
              cmap                = 'viridis',
              levels              = None,#Fb_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')





==> scripts/tmc/plot_Fb_convergence.py <==
from numpy import *
import matplotlib.pyplot as plt
import matplotlib        as mpl
import os

e_mode  = 'Fb'

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['legend.fontsize']      = 'xx-small'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage[mathscr]{euscript}']

# set the relavent directories :
in_dir  = 'ps_results/' + e_mode + '/'
plt_dir = '../../images/tmc/plane_strain/' + e_mode + '/'

# plot convergence :
abs_err = loadtxt(in_dir + 'tmc/convergence_history/abs_err.txt')
tht_nrm = loadtxt(in_dir + 'tmc/convergence_history/theta_norm.txt')

def get_data(direc):
  Ds = []
  Js = []
  Is = []
  ns = []
  
  for d in next(os.walk(direc + 'tmc/'))[1]:
    try:
      i = int(d)
      dn = direc + 'tmc/' + d + '/objective_ftnls_history/'
      Is.append(i)
      Ds.append(loadtxt(dn + 'Ds.txt'))
      Js.append(loadtxt(dn + 'Js.txt'))
      ns.append(len(Js[-1]))
    except ValueError:
      pass
  
  Ds = array(Ds)
  Js = array(Js)
  Is = array(Is)
  ns = array(ns)
  
  idx = argsort(Is)
  Ds  = Ds[idx]
  Js  = Js[idx]
  ns  = ns[idx]
  xn  = cumsum(ns - 1)

  return (Is, Ds, Js, ns, xn)


out = get_data(in_dir)

Is, Ds, Js, ns, xn = out

Jmax = Js.max()
amax = abs_err.max()
tmax = tht_nrm.max()

fig = plt.figure(figsize=(6,4))
ax1 = fig.add_subplot(211)
ax2 = ax1.twinx()
ax3 = fig.add_subplot(212)
ax4 = ax3.twinx()

#ax1 = fig.add_subplot(411)
#ax3 = fig.add_subplot(413)
#ax4 = fig.add_subplot(414)

k = 0

ax3.plot(xn, abs_err, 'o-', c='k', lw=2.0)
ax4.plot(xn, tht_nrm, 'o-', c='r', lw=2.0)


for i in range(len(Is)):
  xi = arange(k, k + ns[i])
  
  ax1.plot(xi, Js[i], '-', c='k', lw=2.0)
  ax2.plot(xi, Ds[i], '-', c='r', lw=2.0)

  k += ns[i] - 1

ax1.grid()
ax3.grid()

ax1.set_xlim([0, max(xn.max(), xn.max())])
ax2.set_xlim([0, max(xn.max(), xn.max())])
ax3.set_xlim([0, max(xn.max(), xn.max())])
ax4.set_xlim([0, max(xn.max(), xn.max())])

ax3.set_ylim([0.0, abs_err.max()])

ax1.set_xticklabels([])

#ax1.set_xlabel('iteration')
ax3.set_xlabel('iteration')
#ax4.set_xlabel('iteration')
ax1.set_ylabel(r'$\mathscr{J}$')
ax2.set_ylabel(r'$\Vert \theta - \theta_c \Vert_{\infty}$')
ax3.set_ylabel(r'$\Vert \theta_n - \theta_{n-1} \Vert_2$')
ax4.set_ylabel(r'$\Vert \theta_n \Vert_2$')

ax1.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax2.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax3.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax4.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax4.tick_params(axis='y', colors='r')
ax2.tick_params(axis='y', colors='r')

yloc1 = plt.MaxNLocator(4)
yloc2 = plt.MaxNLocator(4)
yloc3 = plt.MaxNLocator(4)
yloc4 = plt.MaxNLocator(4)
ax1.yaxis.set_major_locator(yloc1)
ax3.yaxis.set_major_locator(yloc3)
ax4.yaxis.set_major_locator(yloc4)

ax1.set_yscale('log')
ax2.set_yscale('log')
#ax3.set_yscale('log')
ax2.yaxis.get_offset_text().set_color('r')
ax2.yaxis.label.set_color('r')
ax4.yaxis.get_offset_text().set_color('r')
ax4.yaxis.label.set_color('r')

plt.tight_layout()
plt.savefig(plt_dir + 'convergence.pdf')
plt.close(fig)






==> scripts/tmc/plot_convergence.py <==
from numpy import *
import matplotlib.pyplot as plt
import matplotlib        as mpl
import os

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['legend.fontsize']      = 'xx-small'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage[mathscr]{euscript}']

# set the relavent directories :
Fb_dir  = 'ps_results/Fb/'
ze_dir  = 'ps_results/zero_energy/'
plt_dir = '../../images/tmc/plane_strain/'

# plot convergence :
Fb_abs_err = loadtxt(Fb_dir + 'tmc/convergence_history/abs_err.txt')
Fb_tht_nrm = loadtxt(Fb_dir + 'tmc/convergence_history/theta_norm.txt')
ze_abs_err = loadtxt(ze_dir + 'tmc/convergence_history/abs_err.txt')
ze_tht_nrm = loadtxt(ze_dir + 'tmc/convergence_history/theta_norm.txt')

def get_data(direc):
  Ds = []
  Js = []
  Is = []
  ns = []
  
  for d in next(os.walk(direc + 'tmc/'))[1]:
    try:
      i = int(d)
      dn = direc + 'tmc/' + d + '/objective_ftnls_history/'
      Is.append(i)
      Ds.append(loadtxt(dn + 'Ds.txt'))
      Js.append(loadtxt(dn + 'Js.txt'))
      ns.append(len(Js[-1]))
    except ValueError:
      pass
  
  Ds = array(Ds)
  Js = array(Js)
  Is = array(Is)
  ns = array(ns)
  
  idx = argsort(Is)
  Ds  = Ds[idx]
  Js  = Js[idx]
  ns  = ns[idx]
  xn  = cumsum(ns - 1)

  return (Is, Ds, Js, ns, xn)


out = get_data(Fb_dir)

Is, Ds, Js, ns, xn = out

fig1 = plt.figure(figsize=(6,2.5))
ax1  = fig1.add_subplot(111)
ax2  = ax1.twinx()
k    = 0
ints = [0]
for i in range(len(Is)):
  xi = arange(k, k + ns[i])
  ints.append(xi.max())
  
  ax1.plot(xi, Js[i], '-', c='k', lw=2.0)
  ax2.plot(xi, Ds[i], '-', c='r', lw=2.0)

  k += ns[i] - 1
ints = array(ints)

ax1.grid()

ax1.set_xlim([0, max(xn.max(), xn.max())])
ax2.set_xlim([0, max(xn.max(), xn.max())])

ax1.set_xlabel('iteration')
ax1.set_ylabel(r'$\mathscr{J}$')
ax2.set_ylabel(r'$\Vert \theta - \theta_c \Vert_{\infty}$')

ax1.set_xticks(ints)
ax1.set_xticklabels(arange(len(ints)+1))
ax1.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax2.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax2.tick_params(axis='y', colors='r')

yloc1 = plt.MaxNLocator(4)
yloc2 = plt.MaxNLocator(4)
ax1.yaxis.set_major_locator(yloc1)

ax1.set_yscale('log')
ax2.set_yscale('log')
#ax3.set_yscale('log')
ax2.yaxis.get_offset_text().set_color('r')
ax2.yaxis.label.set_color('r')

plt.tight_layout()
plt.savefig(plt_dir + 'opt_convergence.pdf')
plt.close(fig1)


fig2 = plt.figure(figsize=(6,2.5))
ax3  = fig2.add_subplot(111)
ax4  = ax3.twinx()

dkred  = '#820000'
pink   = '#ff8e8e'
ltpink = '#ffbaba'

x_fb = arange(1, len(Fb_abs_err)+1)
x_ze = arange(1, len(ze_abs_err)+1)

ax3.plot(x_fb, Fb_abs_err, 'o-', c='k',   lw=2.0,
         label=r'$F_b^*$')
ax4.plot(x_fb, Fb_tht_nrm, 'o-', c='r',   lw=2.0,
         label=r'$F_b^*$')
ax3.plot(x_ze, ze_abs_err, 'o-', c='0.5', lw=2.0,
         label=r'$F_b = M_b \rho / \rho_w$')
ax4.plot(x_ze, ze_tht_nrm, 'o-', c=pink,   lw=2.0,
         label=r'$F_b = M_b \rho / \rho_w$')

leg1 = ax3.legend(loc='upper right')
leg2 = ax4.legend(loc='center right')
leg1.get_frame().set_alpha(0.0)
leg2.get_frame().set_alpha(0.0)

ax3.grid()
ax3.set_xlabel('iteration')
#ax4.set_xlabel('iteration')
ax3.set_ylabel(r'$\Vert \theta_n - \theta_{n-1} \Vert_2$')
ax4.set_ylabel(r'$\Vert \theta_n \Vert_2$')
ax3.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax4.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax4.tick_params(axis='y', colors='r')
yloc3 = plt.MaxNLocator(4)
yloc4 = plt.MaxNLocator(4)
ax3.yaxis.set_major_locator(yloc3)
ax4.yaxis.set_major_locator(yloc4)
ax4.yaxis.get_offset_text().set_color('r')
ax4.yaxis.label.set_color('r')

plt.tight_layout()
plt.savefig(plt_dir + 'tmc_convergence.pdf')
plt.close(fig2)





==> scripts/tmc/plot_ps_tmc.py <==
from cslvr import *

#e_mode  = 'zero_energy'
e_mode  = 'Fb'
out_dir = 'ps_results/' + e_mode + '/'
plt_dir = '../../images/tmc/plane_strain/' + e_mode + '/'

f      = HDF5File(mpi_comm_world(), out_dir + 'tmc.h5',   'r')
fstate = HDF5File(mpi_comm_world(), out_dir + 'state.h5', 'r')

model  = LatModel(fstate, out_dir = out_dir, use_periodic = False)
model.set_subdomains(fstate)

model.init_T(f)
model.init_W(f)
model.init_Fb(f)
model.init_Mb(f)
model.init_alpha(f)
model.init_alpha_int(f)
model.init_PE(f)
model.init_Wbar(f)
model.init_Qbar(f)
model.init_temp_rat(f)
model.init_U(f)
model.init_p(f)
model.init_beta(f)
model.init_theta(f)

#===============================================================================
# plotting :

figsize = (10,2.2)

U_min  = model.U_mag.vector().min()
U_max  = model.U_mag.vector().max()
U_lvls = array([U_min, 100, 200, 400, 600, U_max])
plot_variable(u = model.U_mag, name = 'U_mag', direc = plt_dir,
              figsize             = figsize,
              title               = r'$\Vert \mathbf{u} \Vert$',
              cmap                = 'viridis',
              levels              = U_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

p_min  = model.p.vector().min()
p_max  = model.p.vector().max()
p_lvls = array([p_min, 1e6, 5e6, 1e7, 1.5e7, 2e7, 2.5e7, p_max])
plot_variable(u = model.p, name = 'p', direc = plt_dir,
              figsize             = figsize,
              title               = r'$p$',
              cmap                = 'viridis',
              levels              = p_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

beta_lvls = array([0, 200, 400, 600, 800, 1000])
plot_variable(u = model.beta, name = 'beta', direc = plt_dir,
              figsize             = (6,2),
              title               = r'$\beta$',
              cmap                = 'viridis',
              levels              = beta_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              cb_format           = '%g')

T_min  = model.T.vector().min()
T_max  = model.T.vector().max()
T_lvls = array([T_min, 230, 240, 250, 260, 265, 270, T_max])
plot_variable(u = model.T, name = 'T', direc = plt_dir,
              figsize             = figsize,
              title               = r'$T$',
              cmap                = 'viridis',
              levels              = T_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')

W_min  = model.W.vector().min()
W_max  = model.W.vector().max()
W_lvls = array([0.0, 1e-2, 5e-2, W_max])
plot_variable(u = model.W, name = 'W', direc = plt_dir,
              figsize             = figsize,
              title               = r'$W$',
              cmap                = 'viridis',
              levels              = W_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1e')

plot_variable(u = model.theta, name = 'theta', direc = plt_dir,
              figsize             = figsize,
              title               = r'$\theta$',
              cmap                = 'viridis',
              levels              = None,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%g')

Mb_min  = model.Mb.vector().min()
Mb_max  = model.Mb.vector().max()
Mb_lvls = array([0.0, 0.2, 0.3, 0.4, 0.5, Mb_max])
plot_variable(u = model.Mb, name = 'Mb', direc = plt_dir,
              figsize             = figsize,
              title               = r'$M_b$',
              cmap                = 'viridis',#'gist_yarg',
              levels              = Mb_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')

Fb_min  = model.Fb.vector().min()
Fb_max  = model.Fb.vector().max()
Fb_lvls = array([0.0, 0.1, 0.2, 0.3, 0.4, 0.5, Fb_max])
plot_variable(u = model.Fb, name = 'Fb', direc = plt_dir,
              figsize             = figsize,
              title               = r'$F_b$',
              cmap                = 'viridis',
              levels              = Fb_lvls,
              show                = False,
              ylabel              = r'$z$',
              equal_axes          = False,
              extend              = 'both',
              cb_format           = '%.1f')





==> scripts/tmc/plot_zero_energy_convergence.py <==
from numpy import *
import matplotlib.pyplot as plt
import matplotlib        as mpl
import os

# these control the basal-boundary condition :
e_mode  = 'zero_energy'

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['legend.fontsize']      = 'xx-small'
mpl.rcParams['text.usetex']          = True
mpl.rcParams['text.latex.preamble']  = ['\usepackage[mathscr]{euscript}']

# set the relavent directories :
in_dir  = 'ps_results/' + e_mode + '/'
plt_dir = '../../images/tmc/plane_strain/' + e_mode + '/'

# plot convergence :
abs_err = loadtxt(in_dir + 'tmc/convergence_history/abs_err.txt')
tht_nrm = loadtxt(in_dir + 'tmc/convergence_history/theta_norm.txt')

fig = plt.figure(figsize=(6,2.3))
ax1 = fig.add_subplot(111)
ax2 = ax1.twinx()

x = arange(1,len(abs_err)+1)

ax1.plot(x, abs_err, 'o-', c='k', lw=2.0)
ax2.plot(x, tht_nrm, 'o-', c='r', lw=2.0)

ax1.grid()

#ax1.set_xlim([0, max(xn.max(), xn.max())])
#ax2.set_xlim([0, max(xn.max(), xn.max())])

ax1.set_xlabel('iteration')
ax1.set_ylabel(r'$\Vert \theta_n - \theta_{n-1} \Vert_2$')
ax2.set_ylabel(r'$\Vert \theta_n \Vert_2$')

ax1.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax2.ticklabel_format(axis='y', style='sci', scilimits=(0,0), useOffset=False)
ax2.tick_params(axis='y', colors='r')

yloc1 = plt.MaxNLocator(4)
ax1.yaxis.set_major_locator(yloc1)

ax2.yaxis.get_offset_text().set_color('r')
ax2.yaxis.label.set_color('r')

plt.tight_layout()
plt.savefig(plt_dir + 'convergence.pdf')
plt.close(fig)





